An analytic result for the $0 \to ggHHH$ amplitude

We present a fully analytic calculation of the leading-order one-loop amplitude for triple Higgs production via gluon fusion, $gg \to HHH$, retaining full dependence on the mass of the heavy quark circulating in the loop. This amplitude provides a direct probe of the triple and quartic Higgs self-couplings, the measurement of which is a central goal of current and future colliders. The amplitude can be presented in compact form thanks to the use of analytic reconstruction techniques, based on finite-field and $p$-adic evaluations, partial fraction decompositions, and primary decompositions to identify common numerator factors. Our results provide a compact and efficient representation of the matrix element for this process, enabling evaluations that are more than an order of magnitude faster than existing numerical alternatives.

==> anc/EredHHHspinor.f <==
! Based on results in:
! ``An analytic result for the $gg \to HHH$ amplitude'',
! John M. Campbell, Giuseppe De Laurentis and R. Keith Ellis,
! FERMILAB-PUB-25-0453-T

      subroutine EredHHHspinor(i1,i2,za3b,za5b,c)
!     Calculates the five reduction coefficients for
!     a scalar pentagon to five scalar boxes
!     for the case where p1sq = p2sq =0, p3sq = p4sq = p5sq = mhsq
!      and m1sq = m2sq = m3sq = m4sq = m5sq = mtsq
      implicit none
      include 'types.f'
      include 'mh.f'
      include 'ggHHHkin.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      integer i1,i2
      real(dp) c(5),det
      complex(dp):: za3b(mxpart,mxpart),za5b(mxpart,mxpart)
     
! det = 16|S|
! Eq. (3.6)
      det = -s12*zabab2x3x4x5x1*zabab1x5x4x3x2+mtsq*tr5**2
      
! Eq. (3.7)
      c(1)=-(zaba2x3x4x2*zb(i1,i2)*zabab1x5x4x3x2
     &      +zbab2x3x4x2*za(i1,i2)*zabab2x3x4x5x1)/2/det
     
! Eq. (3.8)
      c(2)=(zabab1x5x4x3x2*(zb(i1,i2)*zaba2x3x4x2+za(i1,i2)*zbab1x3x4x1)
     &     +zabab2x3x4x5x1*(za(i1,i2)*zbab2x3x4x2+zb(i1,i2)*zaba1x3x4x1))/2/det
     &    -tr5**2/2/det
      
! Eq. (3.9)
      c(3)=-(-zaba1x4x5x1*zb(i2,i1)*zabab2x3x4x5x1
     &       -zbab1x4x5x1*za(i2,i1)*zabab1x5x4x3x2)/2/det

! Eq. (3.10)
      c(4)=s12*(za5b(i2,i1)*zabab1x5x4x3x2
     &         +za5b(i1,i2)*zabab2x3x4x5x1)/2/det
      
! Eq. (3.11)
      c(5)=s12*(za3b(i1,i2)*zabab2x3x4x5x1
     &         +za3b(i2,i1)*zabab1x5x4x3x2)/2/det

      return
      end


      subroutine Ered2HHHspinor(i1,i2,za3b,c)
!     Calculates the five reduction coefficients for
!     a scalar pentagon to five scalar boxes
!     for the case where p1sq = 0, p3sq = 0,  p2sq = p4sq = p5sq = mhsq
!      and m1sq = m2sq = m3sq = m4sq = m5sq = mtsq
      implicit none
      include 'types.f'
      include 'mh.f'
      include 'ggHHHkin.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      integer i1,i2
      real(dp) c(5),det
      complex(dp):: za3b(mxpart,mxpart),za5b(mxpart,mxpart)

! det = 16|S|
! Eq. (3.12)
      det=za3b(i1,i2)*za3b(i2,i1)*zaba2x4x5x1*zbab2x4x5x1+mtsq*tr5**2
      
! Eq. (3.13)
      c(1)=(za3b(i2,i1)*zbab2x3x4x2*zaba2x4x5x1
     &     +za3b(i1,i2)*zaba2x3x4x2*zbab2x4x5x1)/2/det
      
! Eq. (3.14)
      c(2)=(-za3b(i2,i1)*zbab2x4x5x2*zaba2x4x5x1
     &      -za3b(i1,i2)*zaba2x4x5x2*zbab2x4x5x1)/2/det

! Eq. (3.15)
      c(3)=(-za3b(i1,i2)*zbab1x4x5x1*zaba2x4x5x1
     &      -za3b(i2,i1)*zaba1x4x5x1*zbab2x4x5x1)/2/det

! Eq. (3.16)
      c(4)=(-za3b(i1,i2)*zbab1x3x5x1*zaba2x4x5x1
     &      -za3b(i2,i1)*zaba1x3x5x1*zbab2x4x5x1)/2/det
     
! Eq. (3.17)
      c(5)=(zb(i1,i2)*za3b(i1,i2)*za3b(i2,i1)*zaba2x4x5x1
     &     +za(i1,i2)*za3b(i2,i1)*za3b(i1,i2)*zbab2x4x5x1)/2/det
      
      return
      end


==> anc/README <==
The Fortran files in this directory provide an implementation of
the results of FERMILAB-PUB-25-0453-T, specifically the one-loop
squared amplitude for gg->HHH, and comparison with the numerical
result from OpenLoops at two phase space points.

The code must be linked against the OneLOop(*) integral library
that can be obtained from:
https://bitbucket.org/hameren/oneloop/src/master/

After installing this code the location of the library should be
specified in the makefile variable 'OLOHOME'.

The code can then be compiled and run with:

./make
./gghhh

When run the code computes the amplitude and its square at two
representative phase space points.  For each point it also
prints the ratio of the squared amplitude to the known result
from OpenLoops.  Sample output is appended below.




(*) OneLOop: For the evaluation of one-loop scalar functions
    A. van Hameren (Cracow, INP)
    e-Print: 1007.4716 [hep-ph]
    DOI: 10.1016/j.cpc.2011.06.011
    Published in: Comput.Phys.Commun. 182 (2011), 2427-2438



------------------------------------------------------------------


 Point            1
 ==================
########################################################################
#                                                                      #
#                        You are using OneLOop                         #
#                                                                      #
# for the evaluation of 1-loop scalar 1-, 2-, 3- and 4-point functions #
#                                                                      #
# author: Andreas van Hameren <hamerenREMOVETHIS@ifj.edu.pl>           #
#   date: 2019-07-26                                                   #
#                                                                      #
# Please cite                                                          #
#    A. van Hameren,                                                   #
#      Comput.Phys.Commun. 182 (2011) 2427-2438, arXiv:1007.4716       #
#    A. van Hameren, C.G. Papadopoulos and R. Pittau,                  #
#      JHEP 0909:106,2009, arXiv:0903.4665                             #
# in publications with results obtained with the help of this program. #
#                                                                      #
########################################################################
 h1,h2,amp            2           2  (3.97411258440964342E-004,-2.37495174523637867E-005)
 h1,h2,amp            2           1   (6.13504049559892336E-005,2.34126658972331185E-005)
 h1,h2,amp            1           2 (-3.18011057840431353E-005,-5.92336481088611414E-005)
 h1,h2,amp            1           1  (3.97617068206249200E-004,-2.48075924663259127E-005)

 summed, averaged |A|^2   5.8914740477918248E-010
 ratio/OL        0.99999999999999389     

 Point            2
 ==================
 h1,h2,amp            2           2  (4.10107676225462286E-004,-1.73336531902906277E-004)
 h1,h2,amp            2           1  (-3.94821308609494899E-005,4.61046721157536143E-006)
 h1,h2,amp            1           2   (1.09535267076245519E-006,3.49501235337343173E-005)
 h1,h2,amp            1           1  (4.09357078468757592E-004,-1.71921487010768799E-004)

 summed, averaged |A|^2   7.1946490668696801E-010
 ratio/OL        0.99999999999990907     


==> anc/ampHHH.f <==
! Based on results in:
! ``An analytic result for the $gg \to HHH$ amplitude'',
! John M. Campbell, Giuseppe De Laurentis and R. Keith Ellis,
! FERMILAB-PUB-25-0453-T

      subroutine ampHHH(p,res)
! Use simplified coefficients to compute ggHHH amplitude;
! returns the amplitude as a 2-dimensionl array res(2,2)
! where the indices correspond to the gluon helicities:
!  1 = -ve, 2 = +ve 
      implicit none
      include 'types.f'
      include 'constants.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      include 'ggHHHkin.f'
! These are scaling factors for triple and quartic Higgs couplings
      real(dp), parameter:: kap3 = 1._dp, kap4 = 1._dp
      integer i1,i2,i3,i4,i5,iperm,jperm,hh
      complex(dp):: bit,res(2,2),res3H(2,2),res4H(2,2)
      complex(dp)::
     & ansC0x2x13(0:11),
     & ansC0x1x3(0:11),
     & ansC0x2x4(0:11),
     & ansC0x3x24(0:11),
     & ansC0x2x3(0:11),
     & ansC0x1x2(0:11),
     & ansC0x13x24(0:11),
     & ansC0x2x34(0:11),
     & ansC0x1x23(0:11),
     & ansC0x3x4(0:11),
     & ansC0x3x12(0:11),
     & ansC0x1x234(0:11),
     & ansC0x4x23(0:11),
     & ansC0x12x34(0:11),
     & ansC0x4x123(0:11),
     & ansD0x12x3x4(0:11,2,2),ansD0x1x3x24(0:11,2,2),ansD0x1x23x4(0:11,2,2),
     & ansD0x1x2x3(0:11,2,2),ansD0x1x2x34(0:11,2,2),ansD0x1x3x2(0:11,2,2)

      complex(dp)::
     & ansRat(0:11),
     & ansC0x1x34(0:11),
     & ansC0x2x134(0:11),
     & ansD0x1x34x2(0:11)

      complex(dp)::
     & fullC0x1x2(0:5,2,2),
     & fullC0x1x3(0:5,2,2),
     & fullC0x1x23(0:5,2,2),
     & fullC0x3x12(0:5,2,2),
     & fullD0x1x2x45(0:5,2,2),
     
     & fullD0x1x2x3(2,2),
     & fullD0x1x2x4(2,2),
     & fullD0x1x2x34(2,2),
     & fullD0x1x3x2(2,2),
     & fullD0x1x3x4(2,2),
     & fullD0x1x3x24(2,2),
     & fullD0x1x4x2(2,2),
     & fullD0x1x4x3(2,2),
     & fullD0x1x4x23(2,2),
     & fullD0x2x3x4(2,2),
     & fullD0x2x3x14(2,2),
     & fullD0x2x4x3(2,2),
     & fullD0x2x4x13(2,2),
     & fullD0x2x34x1(2,2),
     & fullD0x3x1x2(2,2),
     & fullD0x3x4x12(2,2),
     & fullD0x3x14x2(2,2),
     & fullD0x3x24x1(2,2),
     & fullD0x4x1x2(2,2),
     & fullD0x4x1x3(2,2),
     & fullD0x4x2x3(2,2),
     & fullD0x4x12x3(2,2),
     & fullD0x4x13x2(2,2),
     & fullD0x4x23x1(2,2),
     & fullD0x12x3x4(2,2),
     & fullD0x13x2x4(2,2),
     & fullD0x14x2x3(2,2),
     & fullD0x23x1x4(2,2),
     & fullD0x24x1x3(2,2),
     & fullD0x34x1x2(2,2)

      complex(dp):: tri(16),box(30)

      integer, parameter::       
     & iC0x1x3=1,
     & iC0x1x4=2,
     & iC0x1x23=3,
     & iC0x1x24=4,
     & iC0x1x34=5,
     & iC0x1x234=6,
     & iC0x2x3=7,
     & iC0x2x4=8,
     & iC0x2x13=9,
     & iC0x2x14=10,
     & iC0x2x34=11,
     & iC0x2x134=12,
     & iC0x1x2=13,
     & iC0x3x12=14,
     & iC0x4x12=15,
     & iC0x12x34=16,

     & iD0x1x2x3=1,
     & iD0x1x2x4=2,
     & iD0x1x2x34=3,
     & iD0x1x3x2=4,
     & iD0x1x3x4=5,
     & iD0x1x3x24=6,
     & iD0x1x4x2=7,
     & iD0x1x4x3=8,
     & iD0x1x4x23=9,
     & iD0x2x3x4=10,
     & iD0x2x3x14=11,
     & iD0x2x4x3=12,
     & iD0x2x4x13=13,
     & iD0x2x34x1=14,
     & iD0x3x1x2=15,
     & iD0x3x4x12=16,
     & iD0x3x14x2=17,
     & iD0x3x24x1=18,
     & iD0x4x1x2=19,
     & iD0x4x1x3=20,
     & iD0x4x2x3=21,
     & iD0x4x12x3=22,
     & iD0x4x13x2=23,
     & iD0x4x23x1=24,
     & iD0x12x3x4=25,
     & iD0x13x2x4=26,
     & iD0x14x2x3=27,
     & iD0x23x1x4=28,
     & iD0x24x1x3=29,
     & iD0x34x1x2=30

      integer j,k,nu
      real(dp):: p(mxpart,4),q(mxpart,4),fac,s34,s35,s45,dot,fac3,fac4,fac5,
     & C1234(5),C1324(5)
      complex(dp):: za3b(mxpart,mxpart), zb3a(mxpart,mxpart),
     & za4b(mxpart,mxpart), zb4a(mxpart,mxpart),
     & za5b(mxpart,mxpart), zb5a(mxpart,mxpart),
     & xa3b(mxpart,mxpart),xa4b(mxpart,mxpart),xa5b(mxpart,mxpart)
      complex(dp):: phase3H(2,2)

      complex(dp)::
     & bit3HRat,
     & bit3HC0x1x2,
     & bit3HC0x1x3,
     & bit3HC0x1x23,
     & bit3HC0x3x12,
     & bit3HD0x1x2x45,
     & bit3HD0x1x3x2

      complex(dp)::
     & full3HRat(0:5,2,2),
     & full3HC0x1x2(0:5,2,2),
     & full3HC0x1x3(0:5,2,2),
     & full3HC0x1x23(0:5,2,2),
     & full3HC0x3x12(0:5,2,2),
     & full3HD0x1x2x45(0:5,2,2),
     & full3HD0x1x3x2(0:5,2,2)

      s12=2*dot(p,1,2)
      s34=2*dot(p,3,4)+2*mhsq
      s35=2*dot(p,3,5)+2*mhsq
      s45=2*dot(p,4,5)+2*mhsq

!========================================================
!================ PENTAGON DIAGRAMS =====================
!========================================================

! compute necessary spinors
      call spinoru(2,p,za,zb)
      
! make 3,4 and 5 massless wrt arbitrary direction in 6
      q(1:2,:)=p(1:2,:)
      q(6,4)=sqrt(3d0); q(6,1)=1d0; q(6,2)=1d0; q(6,3)=1d0;
      fac=q(6,4)*p(3,4)-q(6,1)*p(3,1)-q(6,2)*p(3,2)-q(6,3)*p(3,3)
      q(3,:)=p(3,:)-q(6,:)*mhsq/(2*fac)
      fac=q(6,4)*p(4,4)-q(6,1)*p(4,1)-q(6,2)*p(4,2)-q(6,3)*p(4,3)
      q(4,:)=p(4,:)-q(6,:)*mhsq/(2*fac)
      fac=q(6,4)*p(5,4)-q(6,1)*p(5,1)-q(6,2)*p(5,2)-q(6,3)*p(5,3)
      q(5,:)=p(5,:)-q(6,:)*mhsq/(2*fac)
      call spinoru(6,q,za,zb)
      call spinork(6,q,za3b,zb3a,p(3,:))
      call spinork(6,q,za4b,zb4a,p(4,:))
      call spinork(6,q,za5b,zb5a,p(5,:))
      
      fullC0x1x2 = czip; fullC0x3x12 = czip;

! 6 permutations for triangles
      do iperm=0,5
      if (iperm < 3) then
        i1=1; i2=2
      else
        i1=2; i2=1
      endif
      jperm=mod(iperm,3)
      if (jperm == 0) then
        i3=3; i4=4; i5=5; xa3b=za3b
      elseif (jperm == 1) then
        i3=4; i4=5; i5=3; xa3b=za4b
      elseif (jperm == 2) then
        i3=5; i4=3; i5=4; xa3b=za5b
      endif
      
! simplified integral coefficients
!   equal helicities 
      call C0x1x3_pp(p,i1,i2,i3,i4,i5,fullC0x1x3(iperm,2,2))
      call C0x1x23_pp(p,i1,i2,i3,i4,i5,fullC0x1x23(iperm,2,2))

!   opposite helicities 
      call C0x1x3_mp(p,xa3b,i1,i2,i3,i4,i5,fullC0x1x3(iperm,1,2))
      call C0x1x23_mp(p,xa3b,i1,i2,i3,i4,i5,fullC0x1x23(iperm,1,2))
      if (iperm < 3) then
        call C0x3x12_mp(p,xa3b,i1,i2,i3,i4,i5,fullC0x3x12(iperm,1,2))
      endif
      if (iperm == 0) then
        call C0x1x2_mp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,fullC0x1x2(iperm,1,2))
      endif

      enddo

! cheap complex conjugation for amplitudes with -ve helicity for gluon 2
      do hh=1,2
      fullC0x1x3(:,hh,1)=conjg(fullC0x1x3(:,3-hh,2))
      fullC0x1x23(:,hh,1)=conjg(fullC0x1x23(:,3-hh,2))
      fullC0x3x12(:,hh,1)=conjg(fullC0x3x12(:,3-hh,2))
      fullC0x1x2(:,hh,1)=conjg(fullC0x1x2(:,3-hh,2))
      enddo

! 12 permutations for boxes
! c.f. Eq. (2.25)
      do iperm=0,11
      if (iperm < 6) then
        i1=1; i2=2
      else
        i1=2; i2=1
      endif
      jperm=mod(iperm,6)
      if (jperm == 0) then
        i3=3; i4=4; i5=5
        xa3b=za3b; xa4b=za4b; xa5b = za5b
      elseif (jperm == 1) then
        i3=4; i4=5; i5=3
        xa3b=za4b; xa4b=za5b; xa5b = za3b
      elseif (jperm == 2) then
        i3=5; i4=3; i5=4
        xa3b=za5b; xa4b=za3b; xa5b = za4b
      elseif (jperm == 3) then
        i3=3; i4=5; i5=4
        xa3b=za3b; xa4b=za5b; xa5b = za4b
      elseif (jperm == 4) then
        i3=5; i4=4; i5=3
        xa3b=za5b; xa4b=za4b; xa5b = za3b
      elseif (jperm == 5) then
        i3=4; i4=3; i5=5
        xa3b=za4b; xa4b=za3b; xa5b = za5b
      endif

! compute all necessary kinematic quantities for this permutation
! factors in decomposition of massive momenta
      fac3=mhsq/(2*dot(q,i3,6))
      fac4=mhsq/(2*dot(q,i4,6))
      fac5=mhsq/(2*dot(q,i5,6))
      
      s12=2*dot(p,i1,i2)
      s13=2*dot(p,i1,i3)+mhsq
      s23=2*dot(p,i2,i3)+mhsq
      s14=2*dot(p,i1,i4)+mhsq
      s24=2*dot(p,i2,i4)+mhsq
      s15=2*dot(p,i1,i5)+mhsq
      s25=2*dot(p,i2,i5)+mhsq
      tr3c4=2*dot(p,i3,i4)
      tr4c5=2*dot(p,i4,i5)
      twop3Dp12=s13+s23-2*mhsq
      twop4Dp12=s14+s24-2*mhsq
      delta12x3x4=
     & mhsq**2*s12 + tr3c4*(-s12*tr3c4+twop3Dp12*twop4Dp12)/4d0
     & -mhsq*(twop3Dp12**2 + twop4Dp12**2)/4d0

      zaba1x4x3x2=xa4b(i1,i3)*za(i3,i2)+xa4b(i1,6)*za(6,i2)*fac3
      zbab2x3x4x1=zb(i2,i3)*xa4b(i3,i1)+zb(i2,6)*xa4b(6,i1)*fac3
      tr5=zaba1x4x3x2*zb(i2,i1)-za(i1,i2)*zbab2x3x4x1
      
      zaba1x4x3x1=xa4b(i1,i3)*za(i3,i1)+xa4b(i1,6)*za(6,i1)*fac3
      zbab2x4x5x2=zb(i2,i4)*xa5b(i4,i2)+zb(i2,6)*xa5b(6,i2)*fac4
      zabab2x3x4x5x1=xa3b(i2,i4)*xa5b(i4,i1)+xa3b(i2,6)*xa5b(6,i1)*fac4
      zabab1x5x4x3x2=xa5b(i1,i4)*xa3b(i4,i2)+xa5b(i1,6)*xa3b(6,i2)*fac4   
      
      zaba1x3x4x1=-zaba1x4x3x1
      zaba1x3x4x2=xa3b(i1,i4)*za(i4,i2)+xa3b(i1,6)*za(6,i2)*fac4
      zaba2x3x4x2=xa3b(i2,i4)*za(i4,i2)+xa3b(i2,6)*za(6,i2)*fac4
      zabab2x4x3x5x1=xa4b(i2,i3)*xa5b(i3,i1)+xa4b(i2,6)*xa5b(6,i1)*fac3
      zbab1x3x4x2=zb(i1,i3)*xa4b(i3,i2)+zb(i1,6)*xa4b(6,i2)*fac3
      zbab2x3x4x2=zb(i2,i3)*xa4b(i3,i2)+zb(i2,6)*xa4b(6,i2)*fac3

      zaba2x4x5x1=xa4b(i2,i5)*za(i5,i1)+xa4b(i2,6)*za(6,i1)*fac5
      zbab1x3x4x1=zb(i1,i3)*xa4b(i3,i1)+zb(i1,6)*xa4b(6,i1)*fac3
      zbab2x4x5x1=zb(i2,i4)*xa5b(i4,i1)+zb(i2,6)*xa5b(6,i1)*fac4
      
      zbab1x3x5x1=zb(i1,i3)*xa5b(i3,i1)+zb(i1,6)*xa5b(6,i1)*fac3

      zaba1x3x5x1=xa3b(i1,i5)*za(i5,i1)+xa3b(i1,6)*za(6,i1)*fac5
      
      zbab1x4x5x1=zb(i1,i4)*xa5b(i4,i1)+zb(i1,6)*xa5b(6,i1)*fac4
      zbab2x3x5x2=zb(i2,i3)*xa5b(i3,i2)+zb(i2,6)*xa5b(6,i2)*fac3     

      zaba1x4x5x1=xa4b(i1,i5)*za(i5,i1)+xa4b(i1,6)*za(6,i1)*fac5
      zbab2x5x4x1=zb(i2,i5)*xa4b(i5,i1)+zb(i2,6)*xa4b(6,i1)*fac5

      zabab1x5x4x3x1=xa5b(i1,i4)*xa3b(i4,i1)+xa5b(i1,6)*xa3b(6,i1)*fac4   
      zaba2x4x5x2=xa4b(i2,i5)*za(i5,i2)+xa4b(i2,6)*za(6,i2)*fac5
      zbab2x3x5x1=zb(i2,i3)*xa5b(i3,i1)+zb(i2,6)*xa5b(6,i1)*fac3     

      zabab2x5x4x3x2=xa5b(i2,i4)*xa3b(i4,i2)+xa5b(i2,6)*xa3b(6,i2)*fac4   
      zaba2x5x4x1=xa5b(i2,i4)*za(i4,i1)+xa5b(i2,6)*za(6,i1)*fac4
      zabab1x3x4x5x1=xa3b(i1,i4)*xa5b(i4,i1)+xa3b(i1,6)*xa5b(6,i1)*fac4
      zabab2x3x4x5x2=xa3b(i2,i4)*xa5b(i4,i2)+xa3b(i2,6)*xa5b(6,i2)*fac4
      
      zaba1x3x5x2=xa3b(i1,i5)*za(i5,i2)+xa3b(i1,6)*za(6,i2)*fac5      
      zabab1x3x4x5x2=xa3b(i1,i4)*xa5b(i4,i2)+xa3b(i1,6)*xa5b(6,i2)*fac4
      zbab2x5x3x1=zb(i2,i5)*xa3b(i5,i1)+zb(i2,6)*xa3b(6,i1)*fac5     
! common blocks in ggHHHkin.f now filled

! simplified integral coefficients
! reduction coefficients for pentagons
      call EredHHHspinor(i1,i2,xa3b,xa5b,C1234)
      call Ered2HHHspinor(i1,i2,xa3b,C1324)

!   equal helicities 
      call simpboxes_pp(q,xa3b,xa4b,xa5b,i1,i2,i3,i4,i5,C1234,C1324,
     & ansD0x1x2x3(iperm,2,2),ansD0x1x3x2(iperm,2,2),ansD0x1x3x24(iperm,2,2),
     & ansD0x1x23x4(iperm,2,2),ansD0x12x3x4(iperm,2,2))

!   opposite helicities 
      call simpboxes_mp(q,xa3b,xa4b,xa5b,i1,i2,i3,i4,i5,C1234,C1324,
     & ansD0x1x2x3(iperm,1,2),ansD0x1x3x2(iperm,1,2),ansD0x1x3x24(iperm,1,2),
     & ansD0x1x23x4(iperm,1,2),ansD0x12x3x4(iperm,1,2))
      if (iperm > 5) then
        ansD0x1x2x3(iperm,1,2)=conjg(ansD0x1x2x3(iperm,1,2))
        ansD0x1x3x2(iperm,1,2)=conjg(ansD0x1x3x2(iperm,1,2))
        ansD0x1x3x24(iperm,1,2)=conjg(ansD0x1x3x24(iperm,1,2))
        ansD0x1x23x4(iperm,1,2)=conjg(ansD0x1x23x4(iperm,1,2))
        ansD0x12x3x4(iperm,1,2)=conjg(ansD0x12x3x4(iperm,1,2))
      endif
      
      enddo
      
! cheap complex conjugation for amplitudes with -ve helicity for gluon 2
      do hh=1,2
      ansD0x1x2x3(:,hh,1)=conjg(ansD0x1x2x3(:,3-hh,2))
      ansD0x1x3x2(:,hh,1)=conjg(ansD0x1x3x2(:,3-hh,2))
      ansD0x1x3x24(:,hh,1)=conjg(ansD0x1x3x24(:,3-hh,2))
      ansD0x1x23x4(:,hh,1)=conjg(ansD0x1x23x4(:,3-hh,2))
      ansD0x12x3x4(:,hh,1)=conjg(ansD0x12x3x4(:,3-hh,2))

      enddo

      fullD0x1x2x3(:,:) = ansD0x1x2x3(0,:,:) + ansD0x1x2x3(3,:,:)
      fullD0x1x2x4(:,:) = ansD0x1x2x3(1,:,:) + ansD0x1x2x3(5,:,:)
      fullD0x1x2x34(:,:) = ansD0x1x2x3(8,:,:) + ansD0x1x2x3(10,:,:)
      fullD0x3x1x2(:,:) = ansD0x1x2x3(6,:,:) + ansD0x1x2x3(9,:,:)
      fullD0x4x1x2(:,:) = ansD0x1x2x3(7,:,:) + ansD0x1x2x3(11,:,:)
      fullD0x34x1x2(:,:) = ansD0x1x2x3(2,:,:) + ansD0x1x2x3(4,:,:)

      fullD0x1x3x2(:,:) = ansD0x1x3x2(0,:,:) + ansD0x1x3x2(3,:,:)
      fullD0x1x4x2(:,:) = ansD0x1x3x2(1,:,:) + ansD0x1x3x2(5,:,:)
      fullD0x2x34x1(:,:) = ansD0x1x3x2(2,:,:) + ansD0x1x3x2(4,:,:)
      
      fullD0x1x3x24(:,:) = ansD0x1x3x24(0,:,:) + ansD0x1x3x24(4,:,:)
      fullD0x1x4x23(:,:) = ansD0x1x3x24(2,:,:) + ansD0x1x3x24(5,:,:)
      fullD0x2x3x14(:,:) = ansD0x1x3x24(6,:,:) + ansD0x1x3x24(10,:,:)
      fullD0x2x4x13(:,:) = ansD0x1x3x24(8,:,:) + ansD0x1x3x24(11,:,:)
      fullD0x4x1x3(:,:) = ansD0x1x3x24(1,:,:) + ansD0x1x3x24(3,:,:)
      fullD0x4x2x3(:,:) = ansD0x1x3x24(7,:,:) + ansD0x1x3x24(9,:,:)
      
      fullD0x1x3x4(:,:) = ansD0x1x23x4(4,:,:)
      fullD0x1x4x3(:,:) = ansD0x1x23x4(2,:,:)
      fullD0x2x3x4(:,:) = ansD0x1x23x4(10,:,:)
      fullD0x2x4x3(:,:) = ansD0x1x23x4(8,:,:)
      fullD0x3x14x2(:,:) = ansD0x1x23x4(11,:,:)
      fullD0x3x24x1(:,:) = ansD0x1x23x4(5,:,:)
      fullD0x4x13x2(:,:) = ansD0x1x23x4(6,:,:)
      fullD0x4x23x1(:,:) = ansD0x1x23x4(0,:,:)
      fullD0x13x2x4(:,:) = ansD0x1x23x4(9,:,:)
      fullD0x14x2x3(:,:) = ansD0x1x23x4(7,:,:)
      fullD0x23x1x4(:,:) = ansD0x1x23x4(3,:,:)
      fullD0x24x1x3(:,:) = ansD0x1x23x4(1,:,:)

      fullD0x3x4x12(:,:) = ansD0x12x3x4(2,:,:) + ansD0x12x3x4(5,:,:)
      fullD0x4x12x3(:,:) = ansD0x12x3x4(1,:,:) + ansD0x12x3x4(3,:,:)
      fullD0x12x3x4(:,:) = ansD0x12x3x4(0,:,:) + ansD0x12x3x4(4,:,:)


! fill integrals
      call fillintegralsHHH(mtsq,tri,box)

! sum over all integrals; note that labelling of basis integrals
! differs from that of coefficients    
      res(:,:)=
     & +fullC0x1x3(0,:,:)*tri(iC0x1x3)
     & +fullC0x1x3(1,:,:)*tri(iC0x1x4)
     & +fullC0x1x3(2,:,:)*tri(iC0x1x234)
     & +fullC0x1x3(3,:,:)*tri(iC0x2x3)
     & +fullC0x1x3(4,:,:)*tri(iC0x2x4)
     & +fullC0x1x3(5,:,:)*tri(iC0x2x134)
     & +fullC0x1x23(0,:,:)*tri(iC0x1x23)
     & +fullC0x1x23(1,:,:)*tri(iC0x1x24)
     & +fullC0x1x23(2,:,:)*tri(iC0x1x34)
     & +fullC0x1x23(3,:,:)*tri(iC0x2x13)
     & +fullC0x1x23(4,:,:)*tri(iC0x2x14)
     & +fullC0x1x23(5,:,:)*tri(iC0x2x34)
     & +fullC0x3x12(0,:,:)*tri(iC0x3x12)
     & +fullC0x3x12(1,:,:)*tri(iC0x4x12)
     & +fullC0x3x12(2,:,:)*tri(iC0x12x34)
     & +fullC0x1x2(0,:,:)*tri(iC0x1x2)

     & +fullD0x1x2x3(:,:)*box(iD0x1x2x3)
     & +fullD0x1x2x4(:,:)*box(iD0x1x2x4)
     & +fullD0x1x2x34(:,:)*box(iD0x1x2x34)
     & +fullD0x1x3x2(:,:)*box(iD0x1x3x2)
     & +fullD0x1x3x4(:,:)*box(iD0x1x3x4)
     & +fullD0x1x3x24(:,:)*box(iD0x1x3x24)
     & +fullD0x1x4x2(:,:)*box(iD0x1x4x2)
     & +fullD0x1x4x3(:,:)*box(iD0x1x4x3)
     & +fullD0x1x4x23(:,:)*box(iD0x1x4x23)
     & +fullD0x2x3x4(:,:)*box(iD0x2x3x4)
     & +fullD0x2x3x14(:,:)*box(iD0x2x3x14)
     & +fullD0x2x4x3(:,:)*box(iD0x2x4x3)
     & +fullD0x2x4x13(:,:)*box(iD0x2x4x13)
     & +fullD0x2x34x1(:,:)*box(iD0x2x34x1)
     & +fullD0x3x1x2(:,:)*box(iD0x3x1x2)
     & +fullD0x3x4x12(:,:)*box(iD0x3x4x12)
     & +fullD0x3x14x2(:,:)*box(iD0x3x14x2)
     & +fullD0x3x24x1(:,:)*box(iD0x3x24x1)
     & +fullD0x4x1x2(:,:)*box(iD0x4x1x2)
     & +fullD0x4x1x3(:,:)*box(iD0x4x1x3)
     & +fullD0x4x2x3(:,:)*box(iD0x4x2x3)
     & +fullD0x4x12x3(:,:)*box(iD0x4x12x3)
     & +fullD0x4x13x2(:,:)*box(iD0x4x13x2)
     & +fullD0x4x23x1(:,:)*box(iD0x4x23x1)
     & +fullD0x12x3x4(:,:)*box(iD0x12x3x4)
     & +fullD0x13x2x4(:,:)*box(iD0x13x2x4)
     & +fullD0x14x2x3(:,:)*box(iD0x14x2x3)
     & +fullD0x23x1x4(:,:)*box(iD0x23x1x4)
     & +fullD0x24x1x3(:,:)*box(iD0x24x1x3)
     & +fullD0x34x1x2(:,:)*box(iD0x34x1x2)
             
!      write(6,*) 'res  ',res
      
!========================================================
!=================== BOX DIAGRAMS =======================
!========================================================

      full3HC0x1x2 = czip; full3HRat = czip

! sum over all 6 permutations
! c.f. Eqs. (2.23), (2.24)
      do iperm=0,5
      if (iperm < 3) then
        i1=1; i2=2
      else
        i1=2; i2=1
      endif
      jperm=mod(iperm,3)
      if (jperm == 0) then
        i3=3; i4=4; i5=5; xa3b=za3b
      elseif (jperm == 1) then
        i3=4; i4=5; i5=3; xa3b=za4b
      elseif (jperm == 2) then
        i3=5; i4=3; i5=4; xa3b=za5b
      endif
      
! overall phase3H
      phase3H(2,2)=zb(1,2)/za(1,2)
      phase3H(1,1)=za(1,2)/zb(1,2)
      phase3H(1,2)=xa3b(1,2)/xa3b(2,1)
      phase3H(2,1)=xa3b(2,1)/xa3b(1,2)
 
! simplified integral coefficients
!   equal helicities 
      call D0x1x2x45_3H_pp(p,i1,i2,i3,i4,i5,bit3HD0x1x2x45)
      call C0x1x3_3H_pp(p,i1,i2,i3,i4,i5,bit3HC0x1x3)
      call C0x1x23_3H_pp(p,i1,i2,i3,i4,i5,bit3HC0x1x23)
  
      if (iperm < 3) then
      call D0x1x3x2_3H_pp(p,i1,i2,i3,i4,i5,bit3HD0x1x3x2)
      call C0x1x2_3H_pp(p,i1,i2,i3,i4,i5,bit3HC0x1x2)
      call Rat_3H_pp(p,i1,i2,i3,i4,i5,bit3HRat)
      bit3HC0x3x12=czip ! no coefficient of C0x3x12
      endif
  
      do hh=1,2
! apply phase3H
      full3HD0x1x2x45(iperm,hh,hh)=phase3H(hh,hh)*bit3HD0x1x2x45
      full3HD0x1x3x2(iperm,hh,hh)=phase3H(hh,hh)*bit3HD0x1x3x2
      full3HC0x1x3(iperm,hh,hh)=phase3H(hh,hh)*bit3HC0x1x3
      full3HC0x1x23(iperm,hh,hh)=phase3H(hh,hh)*bit3HC0x1x23
      full3HC0x3x12(iperm,hh,hh)=phase3H(hh,hh)*bit3HC0x3x12
      if (iperm < 3) then
      full3HC0x1x2(0,hh,hh)=full3HC0x1x2(0,hh,hh)+phase3H(hh,hh)*bit3HC0x1x2
      full3HRat(0,hh,hh)=full3HRat(0,hh,hh)+phase3H(hh,hh)*bit3HRat
      endif
      enddo

!   opposite helicities 
      call D0x1x2x45_3H_mp(p,i1,i2,i3,i4,i5,bit3HD0x1x2x45)
      call C0x1x3_3H_mp(p,i1,i2,i3,i4,i5,bit3HC0x1x3)
      call C0x1x23_3H_mp(p,i1,i2,i3,i4,i5,bit3HC0x1x23)

      if (iperm < 3) then
      call D0x1x3x2_3H_mp(p,i1,i2,i3,i4,i5,bit3HD0x1x3x2)
      call C0x3x12_3H_mp(p,i1,i2,i3,i4,i5,bit3HC0x3x12)
      call C0x1x2_3H_mp(p,i1,i2,i3,i4,i5,bit3HC0x1x2)
      bit3HRat=czip ! no rational term
      endif   
      
      do hh=1,2
! apply phase3H
      full3HD0x1x2x45(iperm,hh,3-hh)=phase3H(hh,3-hh)*bit3HD0x1x2x45
      full3HD0x1x3x2(iperm,hh,3-hh)=phase3H(hh,3-hh)*bit3HD0x1x3x2
      full3HC0x1x3(iperm,hh,3-hh)=phase3H(hh,3-hh)*bit3HC0x1x3
      full3HC0x1x23(iperm,hh,3-hh)=phase3H(hh,3-hh)*bit3HC0x1x23
      full3HC0x3x12(iperm,hh,3-hh)=phase3H(hh,3-hh)*bit3HC0x3x12
      if (iperm < 3) then
      full3HC0x1x2(0,hh,3-hh)=full3HC0x1x2(0,hh,3-hh)+phase3H(hh,3-hh)*bit3HC0x1x2
      full3HRat(0,hh,3-hh)=full3HRat(0,hh,3-hh)+phase3H(hh,3-hh)*bit3HRat
      endif
      enddo

      enddo

! sum over all integrals; note that labelling of basis integrals
! differs from that of coefficients    
      res3H(:,:)=
     & +full3HC0x1x3(0,:,:)*tri(iC0x1x3)
     & +full3HC0x1x3(1,:,:)*tri(iC0x1x4)
     & +full3HC0x1x3(2,:,:)*tri(iC0x1x234)
     & +full3HC0x1x3(3,:,:)*tri(iC0x2x3)
     & +full3HC0x1x3(4,:,:)*tri(iC0x2x4)
     & +full3HC0x1x3(5,:,:)*tri(iC0x2x134)
     & +full3HC0x1x23(0,:,:)*tri(iC0x1x23)
     & +full3HC0x1x23(1,:,:)*tri(iC0x1x24)
     & +full3HC0x1x23(2,:,:)*tri(iC0x1x34)
     & +full3HC0x1x23(3,:,:)*tri(iC0x2x13)
     & +full3HC0x1x23(4,:,:)*tri(iC0x2x14)
     & +full3HC0x1x23(5,:,:)*tri(iC0x2x34)
     & +full3HC0x3x12(0,:,:)*tri(iC0x3x12)
     & +full3HC0x3x12(1,:,:)*tri(iC0x4x12)
     & +full3HC0x3x12(2,:,:)*tri(iC0x12x34)
     & +full3HC0x1x2(0,:,:)*tri(iC0x1x2)

     & +full3HD0x1x2x45(0,:,:)*box(iD0x3x1x2)
     & +full3HD0x1x2x45(1,:,:)*box(iD0x4x1x2)
     & +full3HD0x1x2x45(2,:,:)*box(iD0x1x2x34)
     & +full3HD0x1x2x45(3,:,:)*box(iD0x1x2x3)
     & +full3HD0x1x2x45(4,:,:)*box(iD0x1x2x4)
     & +full3HD0x1x2x45(5,:,:)*box(iD0x34x1x2)
     & +full3HD0x1x3x2(0,:,:)*box(iD0x1x3x2)
     & +full3HD0x1x3x2(1,:,:)*box(iD0x1x4x2)
     & +full3HD0x1x3x2(2,:,:)*box(iD0x2x34x1)
     
     & +full3HRat(0,:,:)
     
      res3H=res3H*kap3

!      write(6,*) 'res3H',res3H
      
!========================================================
!================= TRIANGLE DIAGRAMS ====================
!========================================================

! Eq. (2.21)
      bit = 6*mhsq/(mtsq*(s12-mhsq))
     & *((4*mtsq-s12)*tri(iC0x1x2)+2)
     & *(kap4+3*kap3**2*mhsq/(s34-mhsq)
     &       +3*kap3**2*mhsq/(s35-mhsq)+3*kap3**2*mhsq/(s45-mhsq))   

      res4H(2,2)=zb(1,2)/za(1,2)*bit
      res4H(1,1)=za(1,2)/zb(1,2)*bit
      
      res4H(1,2)=czip
      res4H(2,1)=czip
      
!      write(6,*) 'res4H',res4H
      
      res=res+res3H+res4H
      
!      write(6,*) 'total',res

      return
      end


==> anc/coeffs.f <==
! Based on results in:
! ``An analytic result for the $gg \to HHH$ amplitude'',
! John M. Campbell, Giuseppe De Laurentis and R. Keith Ellis,
! FERMILAB-PUB-25-0453-T

! Triangles - pp
      subroutine C0x1x3_pp(p,i1,i2,i3,i4,i5,res)
! Eq. (3.46)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res
      real(dp):: p(mxpart,4),dot,twop1Dp3,s12
      
      twop1Dp3=2*dot(p,i1,i3)
      s12=2*dot(p,i1,i2)

      res=8*twop1Dp3/za(1,2)**2
      
      return
      end


      subroutine C0x1x23_pp(p,i1,i2,i3,i4,i5,res)
! Eq. (3.47)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res
      real(dp):: p(mxpart,4),dot,twop1Dp23,s12
      
      twop1Dp23=2*(dot(p,i1,i2)+dot(p,i1,i3))
      s12=2*dot(p,i1,i2)

      res=-8*twop1Dp23/za(1,2)**2
      
      return
      end


! Triangles - mp
      subroutine C0x1x3_mp(p,za3b,i1,i2,i3,i4,i5,res)
! Eq. (3.42)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res,za3b(mxpart,mxpart)
      real(dp):: p(mxpart,4),dot,twop1Dp3,s12,s13
      
      twop1Dp3=2*dot(p,i1,i3)
      s12=2*dot(p,i1,i2)
      s13=twop1Dp3+mhsq

      res=-8*twop1Dp3*s13/za3b(2,1)**2

      return
      end


      subroutine C0x1x23_mp(p,za3b,i1,i2,i3,i4,i5,res)
! Eq. (3.43)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res,za3b(mxpart,mxpart)
      real(dp):: p(mxpart,4),dot,twop1Dp23,s23
      
      twop1Dp23=2*(dot(p,i1,i2)+dot(p,i1,i3))
      s23=2*dot(p,i2,i3)+mhsq

      res=8*twop1Dp23*s23/za3b(2,1)**2

      return
      end


      subroutine C0x3x12_mp(p,za3b,i1,i2,i3,i4,i5,res)
! Eq. (3.44)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res,za3b(mxpart,mxpart)
      real(dp):: p(mxpart,4),dot,twop1Dp3,twop2Dp3,s12
      
      s12=2*dot(p,i1,i2)
      twop1Dp3=2*dot(p,i1,i3)
      twop2Dp3=2*dot(p,i2,i3)

      res=8*(twop1Dp3**2+twop2Dp3**2-2*mhsq*s12)/za3b(2,1)**2

      return
      end


      subroutine C0x1x2_mp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,res)
! Eq. (3.45)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res,za3b(mxpart,mxpart),za4b(mxpart,mxpart),za5b(mxpart,mxpart)
      real(dp):: p(mxpart,4),dot,s12,s13,s23,s14,s24,s15,s25
      
      s12=2*dot(p,i1,i2)
      s13=2*dot(p,i1,i3)+mhsq
      s23=2*dot(p,i2,i3)+mhsq
      s14=2*dot(p,i1,i4)+mhsq
      s24=2*dot(p,i2,i4)+mhsq
      s15=2*dot(p,i1,i5)+mhsq
      s25=2*dot(p,i2,i5)+mhsq

      res=-8*s12*(
     & (s13+s23)/za3b(i2,i1)**2
     &+(s14+s24)/za4b(i2,i1)**2
     &+(s15+s25)/za5b(i2,i1)**2)

      return
      end


==> anc/coeffs3H.f <==
! Boxes - pp
      subroutine D0x1x2x45_3H_pp(p,i1,i2,i3,i4,i5,res)
! This is the 3<->5 swapped version of the actual coefficient we calculated (D0x1x2x34)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res
      real(dp):: p(mxpart,4),dot,s12,s45
      
      s12=2*dot(p,i1,i2)
      s45=2*dot(p,i4,i5)+2*mhsq

      res=6*mhsq*(8*mtsq-s12-mhsq-s45)/(s45-mhsq)

      return
      end


      subroutine D0x1x3x2_3H_pp(p,i1,i2,i3,i4,i5,res)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res
      real(dp):: p(mxpart,4),dot,s12,s13,s23,s45
      
      s12=2*dot(p,i1,i2)
      s13=2*dot(p,i1,i3)+mhsq
      s23=2*dot(p,i2,i3)+mhsq
      s45=2*dot(p,i4,i5)+2*mhsq

      res=-6*mhsq*s12/(s45-mhsq)
     & +3*mhsq*(s13*s23-mhsq*s45+2*s12*mtsq)*(8*mtsq-mhsq-s45)
     &  /(s12*mtsq*(s45-mhsq))

      return
      end


! Triangles - pp
      subroutine C0x1x3_3H_pp(p,i1,i2,i3,i4,i5,res)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res
      real(dp):: p(mxpart,4),dot,s12,s45,p1Dp3
      
      s12=2*dot(p,i1,i2)
      s45=2*dot(p,i4,i5)+2*mhsq
      p1Dp3=dot(p,i1,i3)

      res=-6*p1Dp3*mhsq*(8*mtsq-mhsq-s45)/(s12*mtsq*(s45-mhsq))
      
      return
      end


      subroutine C0x1x23_3H_pp(p,i1,i2,i3,i4,i5,res)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res
      real(dp):: p(mxpart,4),dot,s12,s45,p1Dp23
      
      s12=2*dot(p,i1,i2)
      s45=2*dot(p,i4,i5)+2*mhsq
      p1Dp23=dot(p,i1,i2)+dot(p,i1,i3)

      res=6*p1Dp23*mhsq*(8*mtsq-mhsq-s45)/(s12*mtsq*(s45-mhsq))
      
      return
      end


      subroutine C0x1x2_3H_pp(p,i1,i2,i3,i4,i5,res)
! Note that this returns part of the full C0x1x2 coefficient (see commented code below);
! must be symmetrized over (345)+(453)+(534)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res
      real(dp):: p(mxpart,4),dot,s12,s34,s35,s45
      
      s12=2*dot(p,i1,i2)
      s34=2*dot(p,i3,i4)+2*mhsq
      s35=2*dot(p,i3,i5)+2*mhsq
      s45=2*dot(p,i4,i5)+2*mhsq

!      res=24*mhsq
!     & *(1._dp/(s34-mhsq)+1._dp/(s35-mhsq)+1._dp/(s45-mhsq))
      
      res=24*mhsq/(s45-mhsq)

      return
      end


! Rational - pp
      subroutine Rat_3H_pp(p,i1,i2,i3,i4,i5,res)
! Note that this returns part of the full rational term (see commented code below);
! must be symmetrized over (345)+(453)+(534)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res
      real(dp):: p(mxpart,4),dot,s12,s34,s35,s45
      
      s12=2*dot(p,i1,i2)
      s34=2*dot(p,i3,i4)+2*mhsq
      s35=2*dot(p,i3,i5)+2*mhsq
      s45=2*dot(p,i4,i5)+2*mhsq

!      res=12*mhsq/mtsq
!     & *(1._dp/(s34-mhsq)+1._dp/(s35-mhsq)+1._dp/(s45-mhsq))
      
      res=12*mhsq/(mtsq*(s45-mhsq))

      return
      end


! Boxes - mp
      subroutine D0x1x3x2_3H_mp(p,i1,i2,i3,i4,i5,res)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res
      real(dp):: p(mxpart,4),dot,s12,s45
      
      s12=2*dot(p,i1,i2)
      s45=2*dot(p,i4,i5)+2*mhsq

      res=6*mhsq*(8*mtsq+s12-mhsq-s45)/(s45-mhsq)

      return
      end


      subroutine D0x1x2x45_3H_mp(p,i1,i2,i3,i4,i5,res)
! This is the 3<->5 swapped version of the actual coefficient we calculated (D0x1x2x34)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res
      real(dp):: p(mxpart,4),dot,s12,s13,s23,s45
      
      s12=2*dot(p,i1,i2)
      s13=2*dot(p,i1,i3)+mhsq
      s23=2*dot(p,i2,i3)+mhsq
      s45=2*dot(p,i4,i5)+2*mhsq

      res=6*mhsq*(8*mtsq+s12-mhsq-s45)/((s45-mhsq))
     & +3*s12*s13*mhsq*(8*s13*mtsq-s13**2-mhsq*s45)
     & /(mtsq*(s45-mhsq)*(s13*s23-mhsq*s45))

      return
      end


! Triangles - mp
      subroutine C0x1x3_3H_mp(p,i1,i2,i3,i4,i5,res)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res
      real(dp):: p(mxpart,4),dot,p1Dp3,s12,s13,s23,s45
      
      p1Dp3=dot(p,i1,i3)
      s12=2*dot(p,i1,i2)
      s13=2*p1Dp3+mhsq
      s23=2*dot(p,i2,i3)+mhsq
      s45=2*dot(p,i4,i5)+2*mhsq

      res=-6*p1Dp3*mhsq*(8*s13*mtsq-s13**2-mhsq*s45)
     & /(mtsq*(s45-mhsq)*(s13*s23-mhsq*s45))

      return
      end


      subroutine C0x1x23_3H_mp(p,i1,i2,i3,i4,i5,res)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res
      real(dp):: p(mxpart,4),dot,p1Dp23,s13,s23,s45
      
      p1Dp23=dot(p,i1,i2)+dot(p,i1,i3)
      s13=2*dot(p,i1,i3)+mhsq
      s23=2*dot(p,i2,i3)+mhsq
      s45=2*dot(p,i4,i5)+2*mhsq

      res=6*p1Dp23*mhsq*(8*s23*mtsq-s23**2-mhsq*s45)
     & /(mtsq*(s45-mhsq)*(s13*s23-mhsq*s45))

      return
      end


      subroutine C0x3x12_3H_mp(p,i1,i2,i3,i4,i5,res)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res
      real(dp):: p(mxpart,4),dot,s12,s13,s23,s34,s45
      
      s12=2*dot(p,i1,i2)
      s13=2*dot(p,i1,i3)+mhsq
      s23=2*dot(p,i2,i3)+mhsq
      s34=2*dot(p,i3,i4)+2*mhsq
      s45=2*dot(p,i4,i5)+2*mhsq

      res=3*mhsq*(s13**2+s23**2-2*mhsq*s45)*(8*mtsq+s12-mhsq-s45)
     & /(mtsq*(s45-mhsq)*(s13*s23-mhsq*s45))
     
      return
      end


      subroutine C0x1x2_3H_mp(p,i1,i2,i3,i4,i5,res)
! Note that this returns part of the full C0x1x2 coefficient (see commented code below);
! must be symmetrized over (345)+(453)+(534)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res
      real(dp):: p(mxpart,4),dot,s12,s13,s23,s14,s24,s15,s25,s34,s35,s45
      
      s12=2*dot(p,i1,i2)
      s13=2*dot(p,i1,i3)+mhsq
      s23=2*dot(p,i2,i3)+mhsq
      s45=2*dot(p,i4,i5)+2*mhsq

!      res=-3*s12*mhsq*(
!     & +(8*(s15+s25)*mtsq-s15**2-s25**2-2*mhsq*s34)/(za5b(i1,i2)*za5b(i2,i1)*mtsq*(s34-mhsq))
!     & +(8*(s14+s24)*mtsq-s14**2-s24**2-2*mhsq*s35)/(za4b(i1,i2)*za4b(i2,i1)*mtsq*(s35-mhsq))
!     & +(8*(s13+s23)*mtsq-s13**2-s23**2-2*mhsq*s45)/(za3b(i1,i2)*za3b(i2,i1)*mtsq*(s45-mhsq))
!     & )
     
      res=-3*s12*mhsq*(8*(s13+s23)*mtsq-s13**2-s23**2-2*mhsq*s45)
     & /(mtsq*(s45-mhsq)*(s13*s23-mhsq*s45))
     
      return
      end






==> anc/coeffsbox.f <==
! Based on results in:
! ``An analytic result for the $gg \to HHH$ amplitude'',
! John M. Campbell, Giuseppe De Laurentis and R. Keith Ellis,
! FERMILAB-PUB-25-0453-T

!===================================!
! Box remainders - minus-plus       !
!===================================!
      subroutine D0x1x2x3_mp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,res)
! Eq. (3.31)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      include 'ggHHHkin.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res,za3b(mxpart,mxpart),za4b(mxpart,mxpart),za5b(mxpart,mxpart)
      real(dp):: p(mxpart,4)

      res =
     & (4*s12*s23**2)/(za3b(i2,i1)**2)
     & +(8*za3b(i1,i2)*mtsq)/(za3b(i2,i1))
     & +(-2*za3b(i2,i2)*(s12+za3b(i1,i1))*s23*(s12+mhsq))/(za3b(i2,i1)*zabab2x3x4x5x1)
     & +(8*s12*s23**2*(mhsq-2*mtsq))/(za3b(i2,i1)*zabab2x3x4x5x1)
     & +(s23*za3b(i1,i2)*((s12+s14+s24-mhsq)-s12+mhsq))/(zabab2x3x4x5x1)
     & +(-s23*za4b(i1,i2)*((s12+s13+s23-mhsq)+s12-mhsq))/(zabab2x3x4x5x1)

      return
      end



      subroutine D0x1x3x2_mp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,res)
! Eq. (3.32)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      include 'ggHHHkin.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res,za3b(mxpart,mxpart),za4b(mxpart,mxpart),za5b(mxpart,mxpart)
      real(dp):: p(mxpart,4)

      res = za3b(i1,i2)*(
     & 8*mtsq/(za3b(i2,i1))
     & +zaba1x4x5x1/(zaba2x4x5x1)
     & +zbab2x4x5x2/(zbab2x4x5x1))

      return
      end



      subroutine D0x1x3x24_mp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,res)
! Eq. (3.33)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      include 'ggHHHkin.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res,za3b(mxpart,mxpart),za4b(mxpart,mxpart),za5b(mxpart,mxpart)
      real(dp):: p(mxpart,4)

      res = 
     & 2*za3b(i1,i1)*(s12-3*mhsq+8*mtsq)*(za5b(i1,i1)*mhsq+za3b(i1,i1)*s15)/(za(i1,i2)*za3b(i2,i1)*zbab1x3x5x1)
     & +(za3b(i1,i1)*za4b(i1,i2)-s13*za5b(i1,i2))/(za3b(i2,i1))
     & +zaba1x3x4x1*za3b(i1,i1)/(za(i1,i2)*za3b(i2,i1))
     & -2*za4b(i1,i2)*(za5b(i1,i1)*mhsq+za3b(i1,i1)*s15)/(za(i1,i2)*zbab1x3x5x1)
     & -za3b(i1,i2)*zbab1x3x4x2*mhsq/(za3b(i2,i1)*zbab2x4x5x1)
     & -zaba1x3x5x1*zaba1x4x5x1/(za(i1,i2)*zaba2x4x5x1)

      return
      end




      subroutine D0x1x23x4_mp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,res)
! Eq. (3.34)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      include 'ggHHHkin.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res,za3b(mxpart,mxpart),za4b(mxpart,mxpart),za5b(mxpart,mxpart)
      real(dp):: p(mxpart,4)

      res = 
     &  16*s23*mtsq*za(i1,i2)*zbab2x4x5x1/(za3b(i2,i1)*zabab2x3x4x5x1)
     & +16*s23*mtsq*zb(i1,i2)*zaba2x4x5x1/(za3b(i2,i1)*zabab2x3x4x5x1)
     & +16*s23*mtsq*s12*(2*mhsq+1*za4b(i2,i2))/(za3b(i2,i1)*zabab2x3x4x5x1)
     & +16*s23*mtsq*(mhsq**2+mhsq*(-s12-s13+za4b(i1,i1))-za3b(i1,i1)*tr3c4)/(za3b(i2,i1)*zabab2x3x4x5x1)
     & -zabab1x5x4x3x1*zaba1x4x5x1/(za3b(i2,i1)*zaba2x4x5x1)
     & -zb(i1,i2)*za3b(i1,i2)*mhsq**2/(za3b(i2,i1)*zbab2x4x5x1)
     & -zbab1x3x4x2*zabab1x5x4x3x2/(zb(i1,i2)*zabab2x3x4x5x1)
     & -za3b(i1,i1)*zaba1x3x4x1/(za(i1,i2)*za3b(i2,i1))
     & +((za3b(i1,i2)*(mhsq-za4b(i2,i2)-2*(s12+s13+s23-mhsq))-za4b(i1,i2)*s23-4*za4b(i1,i2)*((s12+s13+s23-mhsq)-s23-mhsq)))/(za3b(i2,i1))
     & -(s12+s13+s23-mhsq)*(3*za3b(i1,i2)*s15+za4b(i1,i2)*s23+4*za4b(i1,i2)*(s15+mhsq)+za3b(i1,i1)*za4b(i1,i2))/(zabab2x3x4x5x1)
     & +s23*(8*mhsq*(za4b(i1,i2)-za3b(i1,i2))+za3b(i1,i2)*(s13+s23+3*s12)-3*za4b(i1,i2)*s14-2*za4b(i1,i2)*s24)/(zabab2x3x4x5x1)
     & +mhsq*za4b(i1,i2)*(4*mhsq+2*za3b(i1,i1)-4*za4b(i1,i1))/(zabab2x3x4x5x1)
     & -za3b(i1,i1)*za4b(i1,i2)*s14/(zabab2x3x4x5x1)
     & +2*s23*(s12-3*mhsq)*s12*(-mhsq+za3b(i1,i1)+(s12+s13+s23-mhsq))/(za3b(i2,i1)*zabab2x3x4x5x1)
     & +2*s23*(s12-3*mhsq)*(za3b(i1,i1)**2-1*(tr3c4+za4b(i1,i1))*za4b(i1,i1))/(za3b(i2,i1)*zabab2x3x4x5x1)
     & -s23*(zaba2x3x4x2*zbab2x3x4x2+4*delta12x3x4)/(za3b(i2,i1)*zabab2x3x4x5x1)
     
      return
      end




      subroutine D0x12x3x4_mp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,res)
! Eq. (3.35)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      include 'ggHHHkin.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res,za3b(mxpart,mxpart),za4b(mxpart,mxpart),za5b(mxpart,mxpart)
      real(dp):: p(mxpart,4),s34,s45

      s34=tr3c4+2*mhsq
      s45=tr4c5+2*mhsq
      res =
     & ((zaba1x4x5x1-zaba1x4x3x1)*zabab1x3x4x5x2*(s12-3*mhsq+8*mtsq))/(2*za(i1,i2)*delta12x3x4)
     & +(zabab1x3x4x5x1-zabab2x3x4x5x2)*(
     &   zabab1x3x4x5x1*zaba1x4x5x1*(2*(s12-3*mhsq+8*mtsq)+(s14-2*s15-2*s12+2*s34))/(4*za(i1,i2)*zabab2x3x4x5x1*delta12x3x4)
     &  -zabab2x3x4x5x2*zaba1x3x4x1*(2*(s12-3*mhsq+8*mtsq)+(s14-s15-2*s12+2*s34-2*mhsq))/(4*za(i1,i2)*zabab2x3x4x5x1*delta12x3x4)
     &  -zabab1x3x4x5x2*zaba1x3x5x2*(2*(s12-3*mhsq+8*mtsq)+(mhsq-3*s12+2*s14-2*s23-s24))/(4*za(i1,i2)*zabab2x3x4x5x1*delta12x3x4)
     &  +zabab1x3x4x5x2*(3*za3b(i1,i1)**2+3*za4b(i1,i1)**2+2*tr3c4*za3b(i2,i2)+za3b(i2,i2)**2)/(8*zabab2x3x4x5x1*delta12x3x4)
     &  -(za3b(i1,i2)*zaba1x3x5x1-2*za4b(i1,i2)*zaba1x3x4x1)/(4*za(i1,i2)*delta12x3x4)
     &  -zaba1x3x4x1*mhsq*(mhsq*za4b(i1,i1)+(s34-mhsq)*za3b(i2,i2))/(4*za(i1,i2)*zabab2x3x4x5x1*delta12x3x4)
     &  -(za4b(i1,i2)*za4b(i1,i1)*zabab1x3x4x5x1)/(2*zabab2x3x4x5x1*delta12x3x4))

!     & +('21543', True, '+')
      res = res
     & +(-(zbab2x4x5x2+zbab2x3x4x2)*zabab1x3x4x5x2*(s12-3*mhsq+8*mtsq))/(2*zb(i2,i1)*delta12x3x4)
     & +(zabab2x3x4x5x2-zabab1x3x4x5x1)*(
     &   zabab1x3x4x5x1*zbab2x4x5x2*(2*(s12-3*mhsq+8*mtsq)+(s24-s23-2*s12+2*s45-2*mhsq))/(4*zb(i2,i1)*zabab2x3x4x5x1*delta12x3x4)
     &  -zabab2x3x4x5x2*zbab2x3x4x2*(2*(s12-3*mhsq+8*mtsq)+(s24-2*s23-2*s12+2*s45))/(4*zb(i2,i1)*zabab2x3x4x5x1*delta12x3x4)
     &  -zabab1x3x4x5x2*zbab2x5x3x1*(2*(s12-3*mhsq+8*mtsq)+(mhsq-3*s12+2*s24-2*s15-s14))/(4*zb(i2,i1)*zabab2x3x4x5x1*delta12x3x4)
     &  +zabab1x3x4x5x2*(3*za5b(i2,i2)**2+3*za4b(i2,i2)**2+2*tr4c5*za5b(i1,i1)+za5b(i1,i1)**2)/(8*zabab2x3x4x5x1*delta12x3x4)
     &  -(-za5b(i1,i2)*zbab2x3x5x2+2*za4b(i1,i2)*zbab2x4x5x2)/(4*zb(i2,i1)*delta12x3x4)
     &  +zbab2x4x5x2*mhsq*(mhsq*za4b(i2,i2)+(s45-mhsq)*za5b(i1,i1))/(4*zb(i2,i1)*zabab2x3x4x5x1*delta12x3x4)
     &  -(za4b(i1,i2)*za4b(i2,i2)*zabab2x3x4x5x2)/(2*zabab2x3x4x5x1*delta12x3x4))

      return
      end



!===================================!
! Box remainders - plus-plus       !
!===================================!
      subroutine D0x1x2x3_pp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,res)
! Eq. (3.36)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      include 'ggHHHkin.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res,za3b(mxpart,mxpart),za4b(mxpart,mxpart),za5b(mxpart,mxpart)
      real(dp):: p(mxpart,4)

      res =
     & zb(i1,i2)*s23*(2*zbab2x3x4x2-za4b(i1,i2)*zb(i1,i2))/(2*zabab1x5x4x3x2)
     & +zb(i1,i2)*s23*(-2*zbab1x3x4x1-za4b(i2,i1)*zb(i1,i2))/(2*zabab2x3x4x5x1)
     & -(zb(i1,i2)*(s12-8*mtsq))/(za(i1,i2))

      return
      end


      subroutine D0x1x3x2_pp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,res)
! Eq. (3.37)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      include 'ggHHHkin.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res,za3b(mxpart,mxpart),za4b(mxpart,mxpart),za5b(mxpart,mxpart)
      real(dp):: p(mxpart,4),s45
      
      s45=s12+s13+s23-mhsq
      res = 
     & -(za3b(i2,i2)*zbab1x3x4x2)/(zaba2x4x5x1)
     & +(zb(i1,i2)*za3b(i1,i1)*(s14-2*mhsq))/(zaba2x4x5x1)
     & -zb(i1,i2)*za4b(i1,i1)*s45/(zaba2x4x5x1)
!     & +('21354', False, '+')
     & -(-za3b(i1,i1)*zbab2x3x5x1)/(zaba2x4x5x1)
     & -(zb(i2,i1)*za3b(i2,i2)*(s25-2*mhsq))/(zaba2x4x5x1)
     & +zb(i2,i1)*za5b(i2,i2)*s45/(zaba2x4x5x1)

     & -4*(za3b(i1,i2)*za3b(i2,i1)+2*s12*mtsq)/(za(i1,i2)**2)
     & -2*(s12-3*mhsq+8*mtsq)*za3b(i1,i2)*za3b(i2,i1)/(za(i1,i2)*zaba2x4x5x1)
     & -2*zb(i1,i2)*(2*za3b(i1,i2)*za3b(i2,i1)+s12*s45)/(zaba2x4x5x1)
      
      return
      end


      subroutine D0x1x3x24_pp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,res)
! Eq. (3.38)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      include 'ggHHHkin.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res,za3b(mxpart,mxpart),za4b(mxpart,mxpart),za5b(mxpart,mxpart)
      real(dp):: p(mxpart,4),s34

      s34=tr3c4+2*mhsq
      res = 
     &  2*(s12-3*mhsq+8*mtsq)*(za3b(i1,i1)*mhsq+za5b(i1,i1)*s13)/(za(i1,i2)*zaba2x4x5x1)
     & +zbab1x3x4x1*(s12-s13+mhsq)/(za(i1,i2)*za3b(i2,i1))
     & -2*za3b(i1,i2)*za5b(i1,i1)*s24/(za(i1,i2)*zaba1x3x5x1)
     & +(zb(i1,i2)*(2*(s13+s24)-(s12+s34))+4*zbab1x3x4x2)/(za(i1,i2))
     & +(4*delta12x3x4+zaba2x3x4x2*zbab2x3x4x2)/(za(i1,i2)*zaba2x4x5x1)
     & -za5b(i1,i2)*zbab2x4x5x1*(s13-2*mhsq)/(za3b(i1,i2)*zaba2x4x5x1)
     & +zb(i1,i2)*(mhsq*((s13+s14+s34-2*mhsq)-s13)+s13*(s23+s15)-s24*(s12+s14-s34)-mhsq**2)/(zaba2x4x5x1)
     & +zbab1x3x4x2*(s23-(s12+s14+s24-mhsq))/(zaba2x4x5x1)

      return
      end


      subroutine D0x1x23x4_pp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,res)
! Eq. (3.39)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      include 'ggHHHkin.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res,za3b(mxpart,mxpart),za4b(mxpart,mxpart),za5b(mxpart,mxpart)
      real(dp):: p(mxpart,4),s34,s35,s45
      
      s34=tr3c4+2*mhsq
      s45=tr4c5+2*mhsq
      s35=s12+s14+s24-mhsq
      res = 
     & zbab1x4x5x1*(s13-s12-mhsq)/(za(i1,i2)*za3b(i2,i1))
     & +zbab1x4x5x1*(s12*(s23-s15)-2*(mhsq*s23-s15*s45))/(2*za(i1,i2)*zabab2x3x4x5x1)
     & -(zbab2x4x5x2*s15*s45+zbab2x3x5x2*s23*mhsq)/(2*za(i1,i2)*zabab1x5x4x3x2)
     & -zbab2x4x5x1*za4b(i1,i2)*(s45-2*s23)/(za3b(i1,i2)*zaba2x4x5x1)
     & +(mhsq*s23-s15*s45)*(s35-s12-6*mhsq+16*mtsq)/(za(i1,i2)*zaba2x4x5x1)
     & -(s14-mhsq)*mhsq**2/(za(i1,i2)*zaba2x4x5x1)
     & -(zbab1x3x4x2+zb(i1,i2)*(s14+s24))/(2*za(i1,i2))
     & -(zbab2x4x5x1*(s34+s24-s14-2*mhsq)-mhsq*(zbab2x3x5x1+zb(i1,i2)*mhsq))/(zaba2x4x5x1)

      return
      end


      subroutine D0x12x3x4_pp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,res)
! Eq. (3.40)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      include 'ggHHHkin.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res,za3b(mxpart,mxpart),za4b(mxpart,mxpart),za5b(mxpart,mxpart),
     & tr5c4c3c1m2,tr3c4c5c2m1
      real(dp):: p(mxpart,4),tr1p2c4,delta12x4,s34,s35,s45
      
      tr1p2c4=s14+s24-2*mhsq
      s34=tr3c4+2*mhsq
      s45=tr4c5+2*mhsq
      s35=s12+s14+s24-mhsq
      delta12x4=tr1p2c4**2/4-s12*mhsq
      tr5c4c3c1m2=zabab1x5x4x3x1-zabab2x5x4x3x2
      tr3c4c5c2m1=zabab2x3x4x5x2-zabab1x3x4x5x1

      res = 
     & -(zbab2x3x4x2+zbab2x4x5x2)*tr5c4c3c1m2/(2*za(i1,i2)*zabab1x5x4x3x2)
     & -(s34-2*mhsq)*(s35+mhsq-2*s24)/(za(i1,i2)**2)
     & -2*((s13-s23)*mhsq+zaba1x3x4x2*zb(i1,i2))/(za(i1,i2)**2)
     & -(s45-s34)*(s13-s23)/(16*za(i1,i2)**2*delta12x3x4)*((s45-s34)*(s13+s23)*(tr1p2c4+4*s34-8*mtsq)
     &    +4*(s34-mhsq)*((s45-s34)*tr1p2c4+s34*(s13+s23-s34+2*mhsq)-8*(s12+s13+s23-mhsq)*mtsq))
     & +(delta12x4*(s13-s23)*(s13+s23)*(tr1p2c4-8*mtsq))/(4*za(i1,i2)**2*delta12x3x4)

!     & +('21543', False, '+')
      res = res
     & +(zbab1x4x5x1+zbab1x3x4x1)*tr3c4c5c2m1/(2*za(i2,i1)*zabab2x3x4x5x1)
     & -(s45-2*mhsq)*(s35+mhsq-2*s14)/(za(i2,i1)**2)
     & -2*((s25-s15)*mhsq+zaba2x5x4x1*zb(i2,i1))/(za(i2,i1)**2)
     & -(s34-s45)*(s25-s15)/(16*za(i2,i1)**2*delta12x3x4)*((s34-s45)*(s25+s15)*(tr1p2c4+4*s45-8*mtsq)
     &    +4*(s45-mhsq)*((s34-s45)*tr1p2c4+s45*(s25+s15-s45+2*mhsq)-8*(s12+s25+s15-mhsq)*mtsq))
     & +(delta12x4*(s25-s15)*(s25+s15)*(tr1p2c4-8*mtsq))/(4*za(i2,i1)**2*delta12x3x4)

      return
      end




==> anc/coeffspent.f <==
! Based on results in:
! ``An analytic result for the $gg \to HHH$ amplitude'',
! John M. Campbell, Giuseppe De Laurentis and R. Keith Ellis,
! FERMILAB-PUB-25-0453-T

!====================================================!
! DECOMPOSITION OF BOXES INTO PENTAGONS + REMAINDERS !
!====================================================!
      subroutine simpboxes_mp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,C1234,C1324,
     & ansD0x1x2x3,ansD0x1x3x2,ansD0x1x3x24,ansD0x1x23x4,ansD0x12x3x4)
      implicit none
      include 'types.f'
      include 'constants.f'
      include 'mxpart.f'
      integer i1,i2,i3,i4,i5
      complex(dp):: ans,ans1234,ans1324,
     & za3b(mxpart,mxpart),za4b(mxpart,mxpart),za5b(mxpart,mxpart),
     & ansD0x12x3x4,ansD0x1x23x4,ansD0x1x2x3,ansD0x1x3x2,ansD0x1x3x24
      real(dp):: p(mxpart,4),C1234(5),C1324(5)
      
! pentagon coefficients
      call E0x1x2x3x4_mp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,ans1234)
      call E0x1x3x2x4_mp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,ans1324)

! form full box coefficients by combining raw results with pentagon reductions
! Eq. (3.26)
      call D0x1x2x3_mp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,ans)
      ansD0x1x2x3=ans+ans1234*C1234(5)
! Eq. (3.29)
      call D0x1x3x24_mp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,ans)
      ansD0x1x3x24=ans+ans1324*C1324(4)
! Eq. (3.30)
      call D0x1x23x4_mp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,ans)
      ansD0x1x23x4=ans+ans1234*C1234(3)+ans1324*C1324(3)
! the last two boxes only needed in half the permutations
      if (i1 == 1) then 
! Eq. (3.27)
      call D0x1x3x2_mp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,ans)
      ansD0x1x3x2=ans+ans1324*C1324(5)
! Eq. (3.28)
      call D0x12x3x4_mp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,ans)
      ansD0x12x3x4=ans+ans1234*C1234(2)
      endif

      return
      end


      subroutine simpboxes_pp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,C1234,C1324,
     & ansD0x1x2x3,ansD0x1x3x2,ansD0x1x3x24,ansD0x1x23x4,ansD0x12x3x4)
      implicit none
      include 'types.f'
      include 'constants.f'
      include 'mxpart.f'
      integer i1,i2,i3,i4,i5
      complex(dp):: ans,ans1234,ans1324,
     & za3b(mxpart,mxpart),za4b(mxpart,mxpart),za5b(mxpart,mxpart),
     & ansD0x12x3x4,ansD0x1x23x4,ansD0x1x2x3,ansD0x1x3x2,ansD0x1x3x24
      real(dp):: p(mxpart,4),C1234(5),C1324(5)
      
! pentagon coefficients
      call E0x1x2x3x4_pp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,ans1234)
      call E0x1x3x2x4_pp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,ans1324)

! form full box coefficients by combining raw results with pentagon reductions
! Eq. (3.26)
      call D0x1x2x3_pp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,ans)
      ansD0x1x2x3=ans+ans1234*C1234(5)
! Eq. (3.29)
      call D0x1x3x24_pp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,ans)
      ansD0x1x3x24=ans+ans1324*C1324(4)
! Eq. (3.30)
      call D0x1x23x4_pp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,ans)
      ansD0x1x23x4=ans+ans1234*C1234(3)+ans1324*C1324(3)
! the last two boxes only needed in half the permutations
      if (i1 == 1) then 
! Eq. (3.27)
      call D0x1x3x2_pp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,ans)
      ansD0x1x3x2=ans+ans1324*C1324(5)
! Eq. (3.28)
      call D0x12x3x4_pp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,ans)
      ansD0x12x3x4=ans+ans1234*C1234(2)
      endif

      return
      end


!====================================================!
! Effective pentagon coefficients - minus-plus       !
!====================================================!
      subroutine E0x1x2x3x4_mp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,res)
! Eq. (3.19)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      include 'ggHHHkin.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res,za3b(mxpart,mxpart),za4b(mxpart,mxpart),za5b(mxpart,mxpart)
      real(dp):: p(mxpart,4)

      res =
     & (-2*mtsq*tr5*(zaba1x3x4x1+za3b(i1,i2)*za(i1,i2)))/(za(i1,i2)*zabab2x3x4x5x1)
     &+(-2*mtsq*tr5*(zbab2x4x5x2+za5b(i1,i2)*zb(i1,i2)))/(zb(i2,i1)*zabab2x3x4x5x1)
     & +(4*mtsq*zabab1x5x4x3x2*(s12-3*mhsq+8*mtsq))/(zabab2x3x4x5x1)
     

      return
      end


      subroutine E0x1x3x2x4_mp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,res)
! Eq. (3.20)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      include 'ggHHHkin.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res,za3b(mxpart,mxpart),za4b(mxpart,mxpart),za5b(mxpart,mxpart)
      real(dp):: p(mxpart,4)

      res =
     & (2*mtsq*tr5*zaba1x4x5x1)/(za3b(i2,i1)*zaba2x4x5x1)
     &-(2*mtsq*tr5*zbab2x4x5x2)/(za3b(i2,i1)*zbab2x4x5x1)
     & +(4*mtsq*za3b(i1,i2)*(s12-3*mhsq+8*mtsq))/(za3b(i2,i1))

      return
      end


!====================================================!
! Effective pentagon coefficients - plus-plus        !
!====================================================!
      subroutine E0x1x2x3x4_pp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,res)
! Eq. (3.22)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      include 'ggHHHkin.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res,za3b(mxpart,mxpart),za4b(mxpart,mxpart),za5b(mxpart,mxpart)
      real(dp):: p(mxpart,4)

      res =
     & zb(i1,i2)*(tr3c4*zb(i1,i2)-zbab1x3x4x2)
     & +mtsq*tr5*(2*zbab1x3x4x1+zb(i1,i2)*za4b(i2,i1))/(za(i1,i2)*zabab2x3x4x5x1)
     &+zb(i2,i1)*(tr4c5*zb(i2,i1)-zbab2x5x4x1)
     & +mtsq*tr5*(-2*zbab2x4x5x2+zb(i2,i1)*za4b(i1,i2))/(za(i2,i1)*zabab1x5x4x3x2)
     & +(4*mtsq*zb(i1,i2)*(s12-3*mhsq+8*mtsq))/(za(i1,i2))
     & +(8*zb(i1,i2)**2*mtsq)

      return
      end


      subroutine E0x1x3x2x4_pp(p,za3b,za4b,za5b,i1,i2,i3,i4,i5,res)
! Eq. (3.23)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_com.f'
      include 'mh.f'
      include 'ggHHHkin.f'
      integer:: i1,i2,i3,i4,i5
      complex(dp):: res,za3b(mxpart,mxpart),za4b(mxpart,mxpart),za5b(mxpart,mxpart)
      real(dp):: p(mxpart,4)

      res =
     & (2*mtsq*tr5*(zb(i1,i2)*za4b(i2,i1)-zbab1x3x4x1))/(za3b(i2,i1)*zaba2x4x5x1)
     &-(2*mtsq*tr5*(zb(i2,i1)*za5b(i1,i2)-zbab2x3x5x2))/(za3b(i1,i2)*zaba2x4x5x1)
     & +(4*zbab2x4x5x1*mtsq*(s12-3*mhsq+8*mtsq))/(zaba2x4x5x1)
     & +(2*zb(i1,i2)*zbab2x4x5x1)+8*(zb(i1,i2)**2*mtsq)

      return
      end


==> anc/constants.f <==
      complex(dp),parameter:: im=(0._dp,1._dp),ne=(0._dp,1._dp)
      complex(dp),parameter:: czero=(0._dp,0._dp), czip=(0._dp,0._dp)
      complex(dp),parameter:: cone=(1._dp,0._dp), mone=(-1._dp,0._dp)
      complex(dp),parameter:: rt2=(1.414213562373095_dp,0._dp)
      complex(dp),parameter:: sqrt2=(+0.7071067811865475_dp,0._dp)
      complex(dp),parameter:: msqrt2=(-0.7071067811865475_dp,0._dp)
      real(dp),parameter:: pi=3.141592653589793_dp,pisq=pi*pi,
     & pisqo6=pisq/6._dp
      complex(dp),parameter:: impi=im*pi
      real(dp),parameter::half=0.5_dp,quarter=0.25_dp,zero=0._dp,
     & zip=0._dp,
     & one=1._dp,two=2._dp,three=3._dp,four=4._dp,five=5._dp,six=6._dp
      real(dp),parameter::toler=1.e-6_dp,toler8=1.e-8_dp


==> anc/dot.f <==
      double precision function dot(p,i,j)
      implicit none
      include 'types.f'
      include 'constants.f'
      include 'mxpart.f'
      integer i,j
      double precision p(mxpart,4)
      dot=p(i,4)*p(j,4)-p(i,1)*p(j,1)-p(i,2)*p(j,2)-p(i,3)*p(j,3)
      return
      end



==> anc/fillintegralsHHH.f <==
      subroutine fillintegralsHHH(musq,tri,box)
! Fills scalar integrals necessary for gg -> HHH calculation
      implicit none
      include 'types.f'
      include 'constants.f'
      include 'kin.f'
      include 'mh.f'
! for MCFM, replace "xlI" with "loopI"
!      use loopI3_generic
!      use loopI4_generic
!      include 'mcfmnotation.f'
      include 'mxpart.f'
      integer i,iep
      complex(dp):: p1(4),p2(4),p3(4),p4(4),p5(4),
     & p12(4),p13(4),p14(4),p23(4),p24(4),p34(4),
     & p123(4),p124(4),p234(4),p134(4),p1234(4)
      real(dp):: musq
      complex(dp):: tri(16),box(30)
      complex(dp):: xlI3,xlI4
      real(dp):: s12,s13,s14,s23,s24,s34,s123,s124,s134,s234,s1234
      
      integer, parameter::       
     & iC0x1x3=1,
     & iC0x1x4=2,
     & iC0x1x23=3,
     & iC0x1x24=4,
     & iC0x1x34=5,
     & iC0x1x234=6,
     & iC0x2x3=7,
     & iC0x2x4=8,
     & iC0x2x13=9,
     & iC0x2x14=10,
     & iC0x2x34=11,
     & iC0x2x134=12,
     & iC0x1x2=13,
     & iC0x3x12=14,
     & iC0x4x12=15,
     & iC0x12x34=16,

     & iD0x1x2x3=1,
     & iD0x1x2x4=2,
     & iD0x1x2x34=3,
     & iD0x1x3x2=4,
     & iD0x1x3x4=5,
     & iD0x1x3x24=6,
     & iD0x1x4x2=7,
     & iD0x1x4x3=8,
     & iD0x1x4x23=9,
     & iD0x2x3x4=10,
     & iD0x2x3x14=11,
     & iD0x2x4x3=12,
     & iD0x2x4x13=13,
     & iD0x2x34x1=14,
     & iD0x3x1x2=15,
     & iD0x3x4x12=16,
     & iD0x3x14x2=17,
     & iD0x3x24x1=18,
     & iD0x4x1x2=19,
     & iD0x4x1x3=20,
     & iD0x4x2x3=21,
     & iD0x4x12x3=22,
     & iD0x4x13x2=23,
     & iD0x4x23x1=24,
     & iD0x12x3x4=25,
     & iD0x13x2x4=26,
     & iD0x14x2x3=27,
     & iD0x23x1x4=28,
     & iD0x24x1x3=29,
     & iD0x34x1x2=30
      
      s12=2*(mom(1,1)*mom(2,1)-mom(1,4)*mom(2,4)-mom(1,2)*mom(2,2)-
     & mom(1,3)*mom(2,3))
      s13=2*(mom(1,1)*mom(3,1)-mom(1,4)*mom(3,4)-mom(1,2)*mom(3,2)-
     & mom(1,3)*mom(3,3))+mhsq
      s14=2*(mom(1,1)*mom(4,1)-mom(1,4)*mom(4,4)-mom(1,2)*mom(4,2)-
     & mom(1,3)*mom(4,3))+mhsq
      s23=2*(mom(2,1)*mom(3,1)-mom(2,4)*mom(3,4)-mom(2,2)*mom(3,2)-
     & mom(2,3)*mom(3,3))+mhsq
      s24=2*(mom(2,1)*mom(4,1)-mom(2,4)*mom(4,4)-mom(2,2)*mom(4,2)-
     & mom(2,3)*mom(4,3))+mhsq
      s34=2*(mom(3,1)*mom(4,1)-mom(3,4)*mom(4,4)-mom(3,2)*mom(4,2)-
     & mom(3,3)*mom(4,3))+2*mhsq
      s123=s12+s13+s23-mhsq
      s124=s12+s14+s24-mhsq
      s134=s13+s14+s34-2*mhsq
      s234=s23+s24+s34-2*mhsq
      s1234=mhsq

      tri(iC0x1x3  )=xlI3(zip,mhsq,s13,mtsq,mtsq,mtsq,musq,0)
      tri(iC0x1x4  )=xlI3(zip,mhsq,s14,mtsq,mtsq,mtsq,musq,0)
      tri(iC0x1x23 )=xlI3(zip,s23,s123,mtsq,mtsq,mtsq,musq,0)
      tri(iC0x1x24 )=xlI3(zip,s24,s124,mtsq,mtsq,mtsq,musq,0)
      tri(iC0x1x34 )=xlI3(zip,s34,s134,mtsq,mtsq,mtsq,musq,0)
      tri(iC0x1x234)=xlI3(zip,s234,s1234,mtsq,mtsq,mtsq,musq,0)
      tri(iC0x2x3  )=xlI3(zip,mhsq,s23,mtsq,mtsq,mtsq,musq,0)
      tri(iC0x2x4  )=xlI3(zip,mhsq,s24,mtsq,mtsq,mtsq,musq,0)
      tri(iC0x2x13 )=xlI3(zip,s13,s123,mtsq,mtsq,mtsq,musq,0)
      tri(iC0x2x14 )=xlI3(zip,s14,s124,mtsq,mtsq,mtsq,musq,0)
      tri(iC0x2x34 )=xlI3(zip,s34,s234,mtsq,mtsq,mtsq,musq,0)
      tri(iC0x2x134)=xlI3(zip,s134,s1234,mtsq,mtsq,mtsq,musq,0)
      tri(iC0x1x2  )=xlI3(zip,zip,s12,mtsq,mtsq,mtsq,musq,0)
      tri(iC0x3x12 )=xlI3(mhsq,s12,s123,mtsq,mtsq,mtsq,musq,0)
      tri(iC0x4x12 )=xlI3(mhsq,s12,s124,mtsq,mtsq,mtsq,musq,0)
      tri(iC0x12x34)=xlI3(s12,s34,s1234,mtsq,mtsq,mtsq,musq,0)

      box(iD0x1x2x3  )=xlI4(zip,zip,mhsq,s123,s12,s23,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x1x2x4  )=xlI4(zip,zip,mhsq,s124,s12,s24,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x1x2x34 )=xlI4(zip,zip,s34,s1234,s12,s234,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x1x3x2  )=xlI4(zip,mhsq,zip,s123,s13,s23,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x1x3x4  )=xlI4(zip,mhsq,mhsq,s134,s13,s34,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x1x3x24 )=xlI4(zip,mhsq,s24,s1234,s13,s234,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x1x4x2  )=xlI4(zip,mhsq,zip,s124,s14,s24,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x1x4x3  )=xlI4(zip,mhsq,mhsq,s134,s14,s34,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x1x4x23 )=xlI4(zip,mhsq,s23,s1234,s14,s234,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x2x3x4  )=xlI4(zip,mhsq,mhsq,s234,s23,s34,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x2x3x14 )=xlI4(zip,mhsq,s14,s1234,s23,s134,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x2x4x3  )=xlI4(zip,mhsq,mhsq,s234,s24,s34,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x2x4x13 )=xlI4(zip,mhsq,s13,s1234,s24,s134,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x2x34x1 )=xlI4(zip,s34,zip,s1234,s234,s134,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x3x1x2  )=xlI4(mhsq,zip,zip,s123,s13,s12,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x3x4x12 )=xlI4(mhsq,mhsq,s12,s1234,s34,s124,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x3x14x2 )=xlI4(mhsq,s14,zip,s1234,s134,s124,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x3x24x1 )=xlI4(mhsq,s24,zip,s1234,s234,s124,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x4x1x2  )=xlI4(mhsq,zip,zip,s124,s14,s12,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x4x1x3  )=xlI4(mhsq,zip,mhsq,s134,s14,s13,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x4x2x3  )=xlI4(mhsq,zip,mhsq,s234,s24,s23,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x4x12x3 )=xlI4(mhsq,s12,mhsq,s1234,s124,s123,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x4x13x2 )=xlI4(mhsq,s13,zip,s1234,s134,s123,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x4x23x1 )=xlI4(mhsq,s23,zip,s1234,s234,s123,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x12x3x4 )=xlI4(s12,mhsq,mhsq,s1234,s123,s34,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x13x2x4 )=xlI4(s13,zip,mhsq,s1234,s123,s24,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x14x2x3 )=xlI4(s14,zip,mhsq,s1234,s124,s23,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x23x1x4 )=xlI4(s23,zip,mhsq,s1234,s123,s14,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x24x1x3 )=xlI4(s24,zip,mhsq,s1234,s124,s13,mtsq,mtsq,mtsq,mtsq,musq,0)
      box(iD0x34x1x2 )=xlI4(s34,zip,zip,s1234,s134,s12,mtsq,mtsq,mtsq,mtsq,musq,0)

      end subroutine fillintegralsHHH
      


==> anc/ggHHHkin.f <==
      real(dp):: tr3c4,tr4c5,twop3Dp12,twop4Dp12,delta12x3x4,
     & s12,s13,s23,s14,s24,s15,s25
      
      
      complex(dp):: tr5,
     & zabab1x5x4x3x2,zabab2x3x4x5x1,zbab2x4x5x2,zaba1x4x3x1,
     & zaba1x4x3x2,zbab2x3x4x1,
     & zaba1x3x4x1,zaba1x3x4x2,zaba2x3x4x2,zabab2x4x3x5x1,zbab1x3x4x2,zbab2x3x4x2,
     & zaba2x4x5x1,zbab1x3x4x1,zbab2x4x5x1,zbab1x3x5x1,zaba1x3x5x1,
     & zbab1x4x5x1,zbab2x3x5x2,zaba1x4x5x1,zbab2x5x4x1,zabab1x5x4x3x1,
     & zaba2x4x5x2,zbab2x3x5x1,zabab2x5x4x3x2,zaba2x5x4x1,
     & zabab1x3x4x5x1,zabab2x3x4x5x2,zaba1x3x5x2,zabab1x3x4x5x2,zbab2x5x3x1

      common/ggHHHkinreal/ tr3c4,tr4c5,twop3Dp12,twop4Dp12,delta12x3x4,
     & s12,s13,s23,s14,s24,s15,s25
     
      common/ggHHHkincomplex/ tr5,
     & zabab1x5x4x3x2,zabab2x3x4x5x1,zbab2x4x5x2,zaba1x4x3x1,
     & zaba1x4x3x2,zbab2x3x4x1,
     & zaba1x3x4x1,zaba1x3x4x2,zaba2x3x4x2,zabab2x4x3x5x1,zbab1x3x4x2,zbab2x3x4x2,
     & zaba2x4x5x1,zbab1x3x4x1,zbab2x4x5x1,zbab1x3x5x1,zaba1x3x5x1,
     & zbab1x4x5x1,zbab2x3x5x2,zaba1x4x5x1,zbab2x5x4x1,zabab1x5x4x3x1,
     & zaba2x4x5x2,zbab2x3x5x1,zabab2x5x4x3x2,zaba2x5x4x1,
     & zabab1x3x4x5x1,zabab2x3x4x5x2,zaba1x3x5x2,zabab1x3x4x5x2,zbab2x5x3x1
     
!$omp threadprivate(/ggHHHkinreal/)
!$omp threadprivate(/ggHHHkincomplex/)


==> anc/gghhh.f <==
      program square
! Computes squared amplitude for gg->HHH from analytic result and
! compares with numerical result from OpenLoops at two phase space points

! Based on results in:
! ``An analytic result for the $gg \to HHH$ amplitude'',
! John M. Campbell, Giuseppe De Laurentis and R. Keith Ellis,
! FERMILAB-PUB-25-0453-T
      implicit none
      include 'types.f'
      include 'constants.f'
      include 'muscale.f'
      include 'mh.f'
      include 'mxpart.f'
      include 'kin.f'
      integer j,k,nu,h1,h2,ipt
      complex(dp):: amp(2,2)
      real(dp):: p(mxpart,4)
      real(dp):: ampsq,fac,V,gsq,vevsq,Gf,avegg,mt
      real(dp):: p1true(4),p2true(4),p3true(4),p4true(4),p5true(4)

c---  input parameters 
      mu=1._dp
      
      do ipt=1,2
      write(6,*)
      write(6,*) 'Point ',ipt
      write(6,*) '=================='

c--- momenta are written in format (E,px,py,pz)

! points 1 and 2
      p1true(1)=-(300._dp)
      p1true(2)=-(0._dp)
      p1true(3)=-(0._dp)
      p1true(4)=-(300._dp)

      p2true(1)=-(300._dp)
      p2true(2)=-(0._dp)
      p2true(3)=-(0._dp)
      p2true(4)=-(-300._dp)

! point 1
      if (ipt == 1) then
      p3true(1)=139.68249622014838_dp
      p3true(2)=46.387430593859847_dp
      p3true(3)=2.3368886026084157_dp
      p3true(4)=41.580584229308151_dp

      p4true(1)=222.52171465983378_dp
      p4true(2)=79.68457865409593_dp
      p4true(3)=154.81393912950185_dp
      p4true(4)=-59.782319050690219_dp

      p5true(1)=237.79578912001779_dp
      p5true(2)=-126.07200924795595_dp
      p5true(3)=-157.1508277321102_dp
      p5true(4)=18.201734821382065_dp
      endif
      
! point 2
      if (ipt == 2) then
      p3true(1)=173.82830871915328_dp
      p3true(2)=-92.367831186016545_dp
      p3true(3)=-18.859035153165394_dp
      p3true(4)=75.523515988362831_dp

      p4true(1)=208.95267476615828_dp
      p4true(2)=136.11012593050145_dp
      p4true(3)=-57.363018854659657_dp
      p4true(4)=78.86531543711034_dp

      p5true(1)=217.21901651468838_dp
      p5true(2)=-43.742294744484902_dp
      p5true(3)=76.222054007825008_dp
      p5true(4)=-154.38883142547314_dp
      endif

      Mhsq=p5true(1)**2-p5true(2)**2-p5true(3)**2-p5true(4)**2
      mt=173.21d0
      mtsq=mt**2
            
c--- now form the momentum array
      mom(1,:)=p1true(:)
      mom(2,:)=p2true(:)
      mom(3,:)=p3true(:)
      mom(4,:)=p4true(:)
      mom(5,:)=p5true(:)

! set up MCFM momenta p (px,py,pz,E) from mom notation (E,px,py,pz)
      do k=1,4
      nu=k-1
      if (nu == 0) nu=4
      do j=1,5
      p(j,nu)=mom(j,k)
      enddo
      enddo

! compute amplitude
      call ampHHH(p,amp)

      ampsq=0._dp
      do h1=2,1,-1
      do h2=2,1,-1

      ampsq=ampsq+abs(amp(h1,h2))**2
      write(6,*) 'h1,h2,amp ',h1,h2,amp(h1,h2)

      enddo
      enddo

!=============================================================
!==== Write out squared amplitude and OpenLoops comparison ===
!=============================================================

! couplings etc., vevsq is the scheme in the interface
      V=8._dp
      gsq=4*pi*0.118_dp
      vevsq=59051.022633777211_dp
      avegg=1._dp/(4*V**2)
! overall factors, including symmetry and delta(AB)^2=V
! c.f. Eq. (4.1)
      fac=avegg*V/6._dp*(gsq/(16*pisq))**2*mtsq**4/vevsq**3
      write(6,*)
      write(6,*) 'summed, averaged |A|^2',fac*ampsq
      if (ipt == 1) then
      write(6,*) 'ratio/OL      ',fac*ampsq/5.891474047791861e-10_dp	! point 1
      endif
      if (ipt == 2) then
      write(6,*) 'ratio/OL      ',fac*ampsq/7.1946490668703346e-10_dp	! point 2
      endif

      enddo

      stop
      
      end






==> anc/kin.f <==
      complex(dp):: mom(6,4)
      COMMON/kin/mom


==> anc/makefile <==
FC = gfortran-mp-14
HERE = $(PWD)

DIRS = $(HERE)

OLOHOME = /Users/johnmc/Research/oneloop
OLOLIB = avh_olo

FFLAGS = -I$(OLOHOME) -ffixed-line-length-none

# -----------------------------------------------------------------------------
# Specify the object files. 

FILES= \
gghhh.o \
ampHHH.o \
EredHHHspinor.o \
xlI4.o \
xlI3.o \
xlI2.o \
xlI1.o \
spinork.o \
spinoru.o \
dot.o \
writeout.o \
fillintegralsHHH.o \
coeffs.o \
coeffsbox.o \
coeffspent.o \
coeffs3H.o

.f.o:	
		$(FC) $(FFLAGS) -c $< 

# -----------------------------------------------------------------------------


gghhh: \
	$(FILES)
	$(FC) $(FFLAGS) -L$(OLOHOME) -o $@ \
            $(FILES) -l$(OLOLIB)


# -----------------------------------------------------------------------------

clean:
	- rm -f *.o *.mod *.s *.prj *~ core gghhh

# -----------------------------------------------------------------------------








==> anc/mh.f <==
      real(dp):: mtsq,mhsq
      common/mh/mhsq,mtsq


==> anc/muscale.f <==
      real(dp):: mu
      COMMON /muscale/mu


==> anc/mxpart.f <==
      integer,parameter::mxpart=12


==> anc/spinork.f <==
!  Copyright (C) 2019, respective authors of MCFM.
!
!  This program is free software: you can redistribute it and/or modify it under
!  the terms of the GNU General Public License as published by the Free Software
!  Foundation, either version 3 of the License, or (at your option) any later
!  version.
!
!  This program is distributed in the hope that it will be useful, but WITHOUT ANY
!  WARRANTY; without even the implied warranty of MERCHANTABILITY or FITNESS FOR A
!  PARTICULAR PURPOSE. See the GNU General Public License for more details.
!
!  You should have received a copy of the GNU General Public License along with
!  this program. If not, see <http://www.gnu.org/licenses/>
 
      subroutine spinork(N,p,zabikj,zbaikj,k)
      implicit none
      include 'types.f'
c---Calculate spinor products dotted in with a vector k
c---extended to deal with negative energies ie with all momenta outgoing
C   zabikj=<i-|k|j-> zbaikj=<i+|k|j+> 
c---Arbitrary conventions of Bern, Dixon, Kosower, Weinzierl, 
c---za(i,j)*zb(j,i)=s(i,j)
      
      include 'mxpart.f'
      include 'constants.f'
      real(dp):: p(mxpart,4),rt(mxpart),k(4),kp,km,flip(mxpart)
      complex(dp):: pr(mxpart),pl(mxpart),f(mxpart),kr,kl,
     & zabikj(mxpart,mxpart),zbaikj(mxpart,mxpart)
      integer:: i,j,N
      complex(dp):: cplx1,cplx2
      real(kind=dp):: xxxx,yyyy
C---Begin statement function
      cplx1(xxxx)=cmplx(xxxx,0._dp,kind=dp)
      cplx2(xxxx,yyyy)=cmplx(xxxx,yyyy,kind=dp)
C---end statement function
      
C--setup components for vector which is contracted in
      kp=+k(4)+k(1)
      km=+k(4)-k(1)
      kr=cplx2(+k(3),-k(2))
      kl=cplx2(+k(3),+k(2))

c---if one of the vectors happens to be zero this routine fails.
      do j=1,N
            zabikj(j,j)=czip
            zbaikj(j,j)=czip
            
C-----positive energy case
            if (p(j,4) > 0._dp) then
            flip(j)=1._dp
            f(j)=cone
            else
            flip(j)=-1._dp
            f(j)=im
            endif
            rt(j)=sqrt(flip(j)*(p(j,4)+p(j,1)))
            pr(j)=cplx2(flip(j)*p(j,3),-flip(j)*p(j,2))
            pl(j)=conjg(pr(j))
      enddo
      do i=1,N
         do j=1,i
         zabikj(i,j)=f(i)*f(j)
     & *(pr(i)*pl(j)*cplx1(kp/(rt(i)*rt(j)))
     &    -pr(i)*kl*cplx1(rt(j)/rt(i))
     &    -cplx1(rt(i)/rt(j))*kr*pl(j)+cplx1(rt(i)*rt(j)*km))
         zbaikj(j,i)=zabikj(i,j) 
         zabikj(j,i)=flip(i)*flip(j)*conjg(zabikj(i,j))
         zbaikj(i,j)=flip(i)*flip(j)*conjg(zbaikj(j,i))

      enddo
      enddo

      return
      end


==> anc/spinoru.f <==
      subroutine spinoru(N,p,za,zb)
c---Calculate spinor products
c---extended to deal with negative energies ie with all momenta outgoing
c---Arbitrary conventions of Bern, Dixon, Kosower, Weinzierl, 
c---za(i,j)*zb(j,i)=s(i,j)
      implicit none
      include 'types.f'
      include 'constants.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      real(dp)::p(mxpart,4),rt(mxpart)
      complex(dp):: c23(mxpart),f(mxpart)
      integer:: i,j,N
      
c---if one of the vectors happens to be zero this routine fails.
      do j=1,N
         za(j,j)=czip
         zb(j,j)=za(j,j)

C-----positive energy case
         if (p(j,4) .gt. zero) then
            rt(j)=dsqrt(p(j,4)+p(j,1))
            c23(j)=dcmplx(p(j,3),-p(j,2))
            f(j)=cone
         else
C-----negative energy case
            rt(j)=dsqrt(-p(j,4)-p(j,1))
            c23(j)=dcmplx(-p(j,3),p(j,2))
            f(j)=im
         endif
      enddo
      do i=2,N
         do j=1,i-1
         s(i,j)=two*(p(i,4)*p(j,4)-p(i,1)*p(j,1)
     &              -p(i,2)*p(j,2)-p(i,3)*p(j,3))
         za(i,j)=f(i)*f(j)
     &   *(c23(i)*dcmplx(rt(j)/rt(i))-c23(j)*dcmplx(rt(i)/rt(j)))

         if (abs(s(i,j)) < 1.e-9_dp) then
         zb(i,j)=-(f(i)*f(j))**2*dconjg(za(i,j))
         else
         zb(i,j)=-dcmplx(s(i,j))/za(i,j)
         endif
         za(j,i)=-za(i,j)
         zb(j,i)=-zb(i,j)
         s(j,i)=s(i,j)
         enddo
      enddo

      return
      end


==> anc/sprods_com.f <==
      real(dp):: s(mxpart,mxpart)
      common/sprods/s



==> anc/test_primary_decompositions.py <==
import numpy
import sympy

from syngular import Field, Ring, QRing, Ideal, TemporarySetting

from lips import Particles, flatten
from lips.algebraic_geometry.tools import lips_covariant_symbols


### Four point without mom cons

multiplicity = m = 5
oPs = Particles(multiplicity)
oPs.make_analytical_d()

abX, bbX, cbX, dbX = sympy.symbols(f"ab{m-2}, bb{m-2}, cb{m-2}, db{m-2}")
abY, bbY, cbY, dbY = sympy.symbols(f"ab{m-1}, bb{m-1}, cb{m-1}, db{m-1}")
abZ, bbZ, cbZ, dbZ = sympy.symbols(f"ab{m}, bb{m}, cb{m}, db{m}")
mt = sympy.symbols("mt")

oPs[m-2]._r2_sp = numpy.array([[abX, bbX], [cbX, dbX]])
oPs[m-2]._r2_sp_to_r2_sp_b()
oPs[m-1]._r2_sp = numpy.array([[abY, bbY], [cbY, dbY]])
oPs[m-1]._r2_sp_to_r2_sp_b()
oPs[m].r2_sp = numpy.array([[abZ, bbZ], [cbZ, dbZ]])  # leg 5 won't be used (for efficiency reasons)
oPs[m]._r2_sp_to_r2_sp_b()

S5 = Ring('0', lips_covariant_symbols(m - 3) + (abX, bbX, cbX, dbX, abY, bbY, cbY, dbY, ), 'dp')

JLambda5 = Ideal(S5, [oPs(f"s_{m-2}-s_{m-1}"), oPs(f"s_{m-1}-s_1234"), ])

R5 = QRing(JLambda5.ring, JLambda5)

R5.variables = R5.variables[::-1]



def test_double_spinor_string_decomposition():

    I = Ideal(R5, [sympy.expand(oPs("⟨1|2+3+4|4|3|2]")),   # "⟨1|5|4|3|2]"
                   sympy.expand(oPs("⟨2|3|4|2+3+4|1]"))])  # "⟨2|3|4|5|1]"

    J = Ideal(R5, [sympy.expand(oPs("⟨1|2+3+4|4|3|2]")),   # "⟨1|5|4|3|2]"
                   sympy.expand(oPs("⟨2|3|4|2+3+4|1]")),   # "⟨2|3|4|5|1]"
                   sympy.expand(oPs("tr5(1|2|3|4)"))])

    K = Ideal(R5, [sympy.expand(oPs("⟨1|2+3+4|4|3|2]")),   # "⟨1|5|4|3|2]"
                   sympy.expand(oPs("⟨2|3|4|2+3+4|1]")),   # "⟨2|3|4|5|1]"
                   sympy.expand(oPs("s234")),              #"s15"
                   sympy.expand(oPs("s23"))])

    assert I == J & K
    # the following check is quite heavy / long running (approx. 4hs) - comment it out if needed
    assert J.test_primality(verbose=True, seminumerical_dim_computation=True, nbr_points=0)
    assert K.test_primality(verbose=True, seminumerical_dim_computation=True, nbr_points=0)


def test_spinor_string_and_box_gram_partial_decomposition():

    I = Ideal(R5, [sympy.expand(oPs("⟨1|2+3+4|4|3|2]")),       # "⟨1|5|4|3|2]"
                   sympy.expand(oPs("4*Δ_12|3|4|5"))])

    J = Ideal(R5, [sympy.expand(oPs("s_3")), ] + flatten(oPs[4].r2_sp @ oPs[3].r2_sp_b))

    K = Ideal(R5, [sympy.expand(oPs("s_3")), ] + flatten(oPs("|1+2+3+4|4|")))  # "|5|4|"

    L = Ideal(R5, [sympy.expand(oPs("⟨1|3|2]")),
                   sympy.expand(oPs("⟨1|4|2]")),
                   sympy.expand(oPs("⟨1|3|4|1⟩")),
                   sympy.expand(oPs("[2|3|4|2]")),
                   ])

    assert sympy.expand(oPs("⟨1|2+3+4|4|3|2]")) in J and sympy.expand(oPs("4*Δ_12|3|4|5")) in J
    assert sympy.expand(oPs("⟨1|2+3+4|4|3|2]")) in K and sympy.expand(oPs("4*Δ_12|3|4|5")) in K
    assert sympy.expand(oPs("⟨1|2+3+4|4|3|2]")) in L and sympy.expand(oPs("4*Δ_12|3|4|5")) in L

    assert J.test_primality(verbose=True, seminumerical_dim_computation=True, nbr_points=0)
    assert K.test_primality(verbose=True, seminumerical_dim_computation=True, nbr_points=0)
    assert L.test_primality(verbose=True, seminumerical_dim_computation=True, nbr_points=0)


==> anc/thrs.f <==
      real(dp)::thrs
      common/thrs/thrs 


==> anc/types.f <==

!      integer, parameter :: sp = selected_real_kind(6)
      integer, parameter :: dp = selected_real_kind(15)
      integer, parameter :: ex = selected_real_kind(18)
      integer, parameter :: qp = selected_real_kind(33)


==> anc/writeout.f <==
      subroutine writeout(p)
      implicit none
      include 'types.f'
      include 'constants.f'
      include 'mxpart.f'
      integer j,n
      real(dp):: p(mxpart,4),dot,sum(4)
      write(6,*) 'In writeout'
      write(6,'(a3,4e24.16)') 'p1',p(1,1),p(1,2),p(1,3),p(1,4)
      write(6,'(a3,4e24.16)') 'p2',p(2,1),p(2,2),p(2,3),p(2,4)
      write(6,'(a3,4e24.16)') 'p3',p(3,1),p(3,2),p(3,3),p(3,4)
      write(6,'(a3,4e24.16)') 'p4',p(4,1),p(4,2),p(4,3),p(4,4)
      write(6,'(a3,4e24.16)') 'p5',p(5,1),p(5,2),p(5,3),p(5,4)
      write(6,'(a3,4e24.16)') 'p6',p(6,1),p(6,2),p(6,3),p(6,4)
      write(6,'(a3,4e24.16)') 'p7',p(7,1),p(7,2),p(7,3),p(7,4)
      write(6,'(a3,4e24.16)') 'p8',p(8,1),p(8,2),p(8,3),p(8,4)
      write(6,'(a3,4e24.16)') 'p9',p(9,1),p(9,2),p(9,3),p(9,4)
      write(6,'(a3,4e24.16)') 'p10',p(10,1),p(10,2),p(10,3),p(10,4)

      write(6,*) 's12',two*dot(p,1,2)
      write(6,*) 'sqrt(s34)',dsqrt(two*dot(p,3,4))
      write(6,*) 'sqrt(s56)',dsqrt(two*dot(p,5,6))
      write(6,*) 'sqrt(s67)',dsqrt(two*dot(p,6,7))
      write(6,*) 'sqrt(s78)',dsqrt(two*dot(p,7,8))
      write(6,*) 'sqrt(s9,10)',dsqrt(two*dot(p,9,10))
      write(6,*) 'sqrt(s345)', 
     .   dsqrt(two*dot(p,3,4)+two*dot(p,3,5)+two*dot(p,4,5))
      write(6,*) 'sqrt(s567)', 
     .   dsqrt(two*dot(p,5,6)+two*dot(p,5,7)+two*dot(p,6,7))
      write(6,*) 'sqrt(s348)', 
     .   dsqrt(two*dot(p,3,4)+two*dot(p,3,8)+two*dot(p,4,8))
      write(6,*) 'sqrt(s678)', 
     .   dsqrt(two*dot(p,6,7)+two*dot(p,6,8)+two*dot(p,7,8))
      write(6,*) 'sqrt(s3456)',
     .   dsqrt(two*dot(p,3,4)+two*dot(p,3,5)+two*dot(p,3,6)
     .                                 +two*dot(p,4,5)+two*dot(p,4,6)
     .                                                +two*dot(p,5,6))
      write(6,*) 'sqrt(s3457)',
     .   dsqrt(two*dot(p,3,4)+two*dot(p,3,5)+two*dot(p,3,7)
     .                                 +two*dot(p,4,5)+two*dot(p,4,7)
     .                                                +two*dot(p,5,7))
      write(6,*) 'sqrt(s5678)',
     .   dsqrt(two*dot(p,5,6)+two*dot(p,5,7)+two*dot(p,5,8)
     .                                 +two*dot(p,6,7)+two*dot(p,6,8)
     .                                                +two*dot(p,7,8))

      do j=1,4
      sum(j)=p(1,j)+p(2,j)
      enddo
      do n=3,mxpart
      do j=1,4
      sum(j)=sum(j)+p(n,j)
      enddo
      enddo

      write(6,*) '     psum1',sum(1)
      write(6,*) '     psum2',sum(2)
      write(6,*) '     psum3',sum(3)
      write(6,*) '     psum4',sum(4)
c      do j=1,4
c      sum(j)=-p(1,j)-p(2,j)
c      enddo
c      do n=3,mxpart
c      do j=1,4
c      sum(j)=sum(j)+p(n,j)
c      enddo
c      enddo

c      write(6,*) '     msum1',sum(1)
c      write(6,*) '     msum2',sum(2)
c      write(6,*) '     msum3',sum(3)
c      write(6,*) '     msum4',sum(4)
      write(6,'(a7,e24.16)') 'p1Dp1',dot(p,1,1)
      write(6,'(a7,e24.16)') 'p2Dp2',dot(p,2,2)
      write(6,'(a7,e24.16)') 'p3Dp3',dot(p,3,3)
      write(6,'(a7,e24.16)') 'p4Dp4',dot(p,4,4)
      write(6,'(a7,e24.16)') 'p5Dp5',dot(p,5,5)
      write(6,'(a7,e24.16)') 'p6Dp6',dot(p,6,6)
      write(6,'(a7,e24.16)') 'p7Dp7',dot(p,7,7)
      write(6,'(a7,e24.16)') 'p8Dp8',dot(p,8,8)
      write(6,'(a7,e24.16)') 'p9Dp9',dot(p,9,9)
      write(6,'(a7,e24.16)') 'p10Dp10',dot(p,10,10)
      write(6,*) 'sqrt(p4sq)',sqrt(dot(p,4,4))
      write(6,*) 'sqrt(p5sq)',sqrt(dot(p,5,5))
      write(6,*)
      
      call flush(6)
c      pause

      return
      end


==> anc/xlI1.f <==
      function xlI1(m1,mu2,ep)
      use avh_olo
      implicit none
      include 'types.f'
      complex(dp):: xlI1,rslt(0:2)
      real(dp):: m1,mu2,mu
      integer:: ep
C     pi=p(i)^2, i=1,2,3 are the four-momentum squared of the external lines
C     mi=m(i)^2, i=1,2,3,are the squares of the masses of the internal lines
C     mu2 is the square of the scale mu
C     ep=-2,-1,0 chooses the coefficient in the Laurent series.
      include 'thrs.f'
      mu=sqrt(mu2)
      call olo_onshell(thrs)
      call olo_scale(mu)
      call olo_a0(rslt,m1)
      if (ep == 0) then
      xlI1=rslt(0)
      elseif (ep == -1) then
      xlI1=rslt(1)
      elseif (ep == -2) then
      xlI1=rslt(2)
      else 
      write(6,*) 'wrong value of ep in xlI1'
      stop
      endif
      return
      end


==> anc/xlI2.f <==
      function xlI2(p1,m1,m2,mu2,ep)
      use avh_olo
      implicit none
      include 'types.f'
      complex(dp):: xlI2,rslt(0:2)
      real(dp):: p1,m1,m2,mu2,mu
      integer ep
C     pi=p(i)^2, i=1,2,3 are the four-momentum squared of the external lines
C     mi=m(i)^2, i=1,2,3,are the squares of the masses of the internal lines
C     mu2 is the square of the scale mu
C     ep=-2,-1,0 chooses the coefficient in the Laurent series.
      include 'thrs.f'
      mu=sqrt(mu2)
      call olo_scale(mu)
      call olo_onshell(thrs)
      call olo_b0(rslt,p1,m1,m2,mu)
      if (ep == 0) then
      xlI2=rslt(0)
      elseif (ep == -1) then
      xlI2=rslt(1)
      elseif (ep == -2) then
      xlI2=rslt(2)
      else 
      write(6,*) 'wrong value of ep in xlI2'
      stop
      endif
      return
      end


==> anc/xlI3.f <==
      function xlI3(p1,p2,p3,m1,m2,m3,mu2,ep)
      use avh_olo
      implicit none
      include 'types.f'
      complex(dp):: xlI3,rslt(0:2)
      real(dp):: p1,p2,p3,m1,m2,m3,mu2,mu
      integer:: ep

C     pi=p(i)^2, i=1,2,3 are the four-momentum squared of the external lines
C     mi=m(i)^2, i=1,2,3,are the squares of the masses of the internal lines
C     mu2 is the square of the scale mu
C     ep=-2,-1,0 chooses the coefficient in the Laurent series.
      include 'thrs.f'
      mu=sqrt(mu2)
      call olo_scale(mu)
      call olo_onshell(thrs)
      call olo_c0(rslt,p1,p2,p3,m1,m2,m3,mu)
      if (ep == 0) then
      xlI3=rslt(0)
      elseif (ep == -1) then
      xlI3=rslt(1)
      elseif (ep == -2) then
      xlI3=rslt(2)
      else 
      write(6,*) 'wrong value of ep in xlI3'
      stop
      endif
      return
      end


==> anc/xlI4.f <==
      function xlI4(p1,p2,p3,p4,s12,s23,
     & m1,m2,m3,m4,mu2,ep)
      use avh_olo
      implicit none
      include 'types.f'
      complex(dp):: xlI4,rslt(0:2)
      real(dp):: p1,p2,p3,p4,s12,s23,m1,m2,m3,m4,mu2,mu
C     pi=p(i)^2, i=1,2,3,4 are momentum squared of the external lines                  
C     mi=m(i)^2  i=1,2,3,4 are masses squared of the internal lines                    
C     sij=(pi+pj)^2 are external invariants                     
C     mu2 is the square of the scale mu  
C     ep=-2,-1,0 chooses the coefficient in the Laurent series. 
      include 'thrs.f'
      integer:: ep
      mu=sqrt(mu2)
      call olo_scale(mu)
      call olo_onshell(thrs)
      call olo_d0(rslt,p1,p2,p3,p4,s12,s23,m1,m2,m3,m4,mu)
      if (ep == 0) then
      xlI4=rslt(0)
      elseif (ep == -1) then
      xlI4=rslt(1)
      elseif (ep == -2) then
      xlI4=rslt(2)
      else 
      write(6,*) 'wrong value of ep in xlI4'
      stop
      endif
      return
      end


==> anc/zprods_com.f <==
      complex(dp):: za(mxpart,mxpart),zb(mxpart,mxpart)
      common/zprods/za,zb



==> anc/zprods_decl.f <==
      complex(dp):: za(mxpart,mxpart),zb(mxpart,mxpart)



